Transformers are Efficient Compilers, Provably

Transformer-based large language models (LLMs) have demonstrated surprisingly robust performance across a wide range of language-related tasks, including programming language understanding and generation. In this paper, we take the first steps towards a formal investigation of using transformers as compilers from an expressive power perspective. To this end, we introduce a representative programming language, Mini-Husky, which encapsulates key features of modern C-like languages. We show that if the input code sequence has a bounded depth in both the Abstract Syntax Tree (AST) and type inference (reasonable assumptions based on the clean code principle), then the number of parameters required by transformers depends only on the logarithm of the input sequence length to handle compilation tasks, such as AST construction, symbol resolution, and type analysis. A significant technical challenge stems from the fact that transformers operate at a low level, where each layer processes the input sequence as raw vectors without explicitly associating them with predefined structure or meaning. In contrast, high-level compiler tasks necessitate managing intricate relationships and structured program information. Our primary technical contribution is the development of a domain-specific language, Cybertron, which generates formal proofs of the transformer's expressive power, scaling to address compiler tasks. We further establish that recurrent neural networks (RNNs) require at least a linear number of parameters relative to the input sequence, leading to an exponential separation between transformers and RNNs. Finally, we empirically validate our theoretical results by comparing transformers and RNNs on compiler tasks within Mini-Husky.

==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast.rs <==
mod alloc;
pub mod call;
pub mod defn;
pub mod delimited;
pub mod helpers;
pub mod opr;
pub mod reduce;
pub mod stmt;
mod utils;

use self::{alloc::*, reduce::*, utils::*};
use crate::{
    token::{ident::Ident, keyword::Keyword, literal::Literal, opr::Opr, Token},
    *,
};
use cybertron::seq::idx::Option2;
use cybertron::{
    prelude::*,
    seq::{idx::Idx, Seq},
};
use std::fmt::Pointer;
use token::{
    delimiter::{Delimiter, LeftDelimiter, RightDelimiter},
    keyword::DefnKeyword,
    opr::{BinaryOpr, PrefixOpr, SuffixOpr},
    separator::Separator,
    tokenize,
};

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct Ast {
    pub parent: Option<Idx>,
    pub data: AstData,
}

/// Enumeration representing different types of Abstract Syntax Tree (AST) nodes
#[enum_class::from_variants]
#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum AstData {
    /// Represents a literal value (e.g., integer, string)
    Literal(Literal),
    /// Represents an identifier (e.g., variable name)
    Ident(Ident),
    /// Represents a prefix expression (e.g., `!x`, `-x`)
    ///
    /// # exprs
    Prefix {
        /// Operator in the prefix expression (e.g., `!`, `-`)
        opr: PrefixOpr,
        /// Operand index of the expression
        opd: Idx,
    },
    /// Represents a binary expression (e.g., `x + y`, `a * b`)
    Binary {
        /// Index of the left operand
        lopd: Idx,
        lopd_ident: Option<Ident>,
        /// Operator in the binary expression (e.g., `+`, `*`)
        opr: BinaryOpr,
        /// Index of the right operand
        ropd: Idx,
    },
    /// Represents a suffix expression (e.g., `x++`, `y--`)
    Suffix {
        /// Index of the operand
        opd: Idx,
        /// Operator in the suffix expression (e.g., `++`, `--`)
        opr: SuffixOpr,
    },
    /// Represents a delimited expression (e.g., `(x + y)`, `{a, b, c}`)
    Delimited {
        /// Index of the left delimiter in the expression
        left_delimiter_idx: Idx,
        /// The left delimiter (e.g., `(`, `{`)
        left_delimiter: LeftDelimiter,
        /// The right delimiter (e.g., `)`, `}`)
        right_delimiter: RightDelimiter,
    },
    /// Represents an item separated by a separator (e.g., elements in an array or list)
    SeparatedItem {
        /// Index of the content, if any
        content: Option<Idx>,
        /// The separator (e.g., `,`, `;`)
        separator: Separator,
    },
    /// Represents a function call or array access (e.g., `f(...)`, `a[...]`)
    ///
    /// things like `f(...)` or `a[...]`
    Call {
        /// Index of the caller (e.g., function or array)
        caller: Idx,
        caller_ident: Option<Ident>,
        /// The left delimiter of the call (e.g., `(`, `[`)
        left_delimiter: LeftDelimiter,
        /// The right delimiter of the call (e.g., `)`, `]`)
        right_delimiter: RightDelimiter,
        /// Index of the delimited arguments in the call
        delimited_arguments: Idx,
    },
    /// Represents a `let` statement with an initialization (e.g., `let x = 5;`)
    ///
    /// # stmts
    LetInit {
        /// Index of the expression in the initialization
        expr: Idx,
        /// Index of the pattern being initialized
        pattern: Idx,
        /// Optional index of the initial value
        initial_value: Option<Idx>,
    },
    Return {
        result: Idx,
    },
    Assert {
        condition: Idx,
    },
    /// Represents an `if` statement
    If {
        /// Index of the condition in the `if` statement
        condition: Idx,
        /// Index of the body of the `if` statement
        body: Idx,
    },
    /// Represents an `else` statement
    Else {
        /// Index of the associated `if` statement
        if_stmt: Idx,
        /// Index of the body of the `else` statement
        body: Idx,
    },
    /// Represents a function or variable definition
    ///
    /// # defn
    Defn {
        /// The keyword in the definition (e.g., `fn`, `enum`)
        keyword: DefnKeyword,
        /// Index of the identifier in the definition
        ident_idx: Idx,
        /// The identifier being defined (e.g., function name, variable name)
        ident: Ident,
        /// Index of the content or body of the definition
        content: Idx,
    },
}

impl Into<Option<Ast>> for Token {
    fn into(self) -> Option<Ast> {
        let data = match self {
            Token::Literal(lit) => Some(AstData::Literal(lit)),
            Token::Keyword(_) => None,
            Token::Ident(ident) => Some(AstData::Ident(ident)),
            Token::Opr(_) => None,
            Token::LeftDelimiter(_) => None,
            Token::RightDelimiter(_) => None,
            Token::Separator(_) => None,
        }?;
        Some(Ast { parent: None, data })
    }
}

#[enum_class::from_variants]
#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum AstError {
    Opr,
}

/// The `PreAst` enum represents the intermediate forms of tokens and ASTs that are
/// encountered during the parsing phase, before the final AST is constructed.
/// Each variant corresponds to a specific type of token or partial
/// AST node that contributes to the construction of the final AST.
#[derive(Clone, Copy, PartialEq, Eq)]
pub enum PreAst {
    /// A reserved keyword in the language, such as `if`, `else`, `while`, etc.
    Keyword(Keyword),
    /// An operator, such as `+`, `-`, `*`, `==`, etc., representing mathematical
    /// or logical operations.
    Opr(Opr),
    /// A left delimiter, such as `(`, `{`, `[`, used to denote the beginning of
    /// a block, list, or expression.
    LeftDelimiter(LeftDelimiter),
    /// A right delimiter, such as `)`, `}`, `]`, used to denote the end of a
    /// block, list, or expression.
    RightDelimiter(RightDelimiter),
    /// A partially constructed AST node, representing a more complex structure
    /// that will be further processed to build the final AST.
    Ast(AstData),
    /// A separator, such as `,` or `;`, used to separate elements in a list or
    /// statements in a block.
    Separator(Separator),
}

impl std::fmt::Debug for PreAst {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            PreAst::Keyword(slf) => slf.fmt(f),
            PreAst::Opr(slf) => slf.fmt(f),
            PreAst::LeftDelimiter(slf) => slf.fmt(f),
            PreAst::RightDelimiter(slf) => slf.fmt(f),
            PreAst::Ast(slf) => slf.fmt(f),
            PreAst::Separator(slf) => slf.fmt(f),
        }
    }
}

impl From<Token> for PreAst {
    fn from(token: Token) -> Self {
        match token {
            Token::Keyword(kw) => PreAst::Keyword(kw),
            Token::Ident(ident) => PreAst::Ast(AstData::Ident(ident)),
            Token::Opr(opr) => PreAst::Opr(opr),
            Token::Literal(lit) => PreAst::Ast(AstData::Literal(lit)),
            Token::LeftDelimiter(delimiter) => PreAst::LeftDelimiter(delimiter),
            Token::RightDelimiter(delimiter) => PreAst::RightDelimiter(delimiter),
            Token::Separator(separator) => PreAst::Separator(separator),
        }
    }
}

pub fn calc_pre_ast_initial_seq(tokens: Seq<Token>) -> Seq<Option<PreAst>> {
    tokens.map(|token| Some(token.into()))
}

#[test]
fn calc_pre_ast_initial_seq_works() {
    fn t(input: &str, expect: Expect) {
        expect.assert_debug_eq(&calc_pre_ast_initial_seq(tokenize(input)))
    }
    t(
        "hello",
        expect![[r#"
            [Some(Ident(`hello`))]
        "#]],
    );
    t(
        "let hello = world + humans",
        expect![[r#"
            [
                Some(`let`),
                Some(Ident(`hello`)),
                Some(`=`),
                Some(Ident(`world`)),
                Some(`+(add)`),
                Some(Ident(`humans`)),
            ]
        "#]],
    );
}

pub fn calc_asts_from_input(input: &str, n: usize) -> Seq<Option<Ast>> {
    calc_asts_from_input_together_with_tokens_and_pre_asts(input, n).2
}

pub fn calc_asts_from_input_together_with_tokens_and_pre_asts(
    input: &str,
    n: usize,
) -> (Seq<Token>, Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let tokens = tokenize(input);
    let pre_asts = calc_pre_ast_initial_seq(tokens);
    let allocated_asts: Seq<Option<Ast>> = tokens.map(|token| token.into());
    let (pre_asts, asts) = reduce_n_times(pre_asts, allocated_asts, n);
    (tokens, pre_asts, asts)
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/alloc.rs <==
use super::*;

pub(super) fn allocate_asts_and_update_parents(
    asts: Seq<Option<Ast>>,
    new_asts: Seq<Option<AstData>>,
    new_parents: Seq<Option<Idx>>,
) -> Seq<Option<Ast>> {
    allocate_ast.apply(asts, new_asts, new_parents)
}

fn allocate_ast(
    ast: Option<Ast>,
    new_ast: Option<AstData>,
    new_parent: Option<Idx>,
) -> Option<Ast> {
    match new_ast {
        Some(data) => {
            debug_assert!(ast.is_none());
            debug_assert!(new_parent.is_none());
            Some(Ast { parent: None, data })
        }
        None => match new_parent {
            Some(new_parent) => {
                let Some(ast) = ast else { unreachable!() };
                debug_assert!(ast.parent.is_none());
                Some(Ast {
                    parent: Some(new_parent),
                    data: ast.data,
                })
            }
            None => ast,
        },
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/call.rs <==
//! call is a generalized version of normal function call
//!
//! it includes all kinds of delimiters
use token::{
    delimiter::{Delimiter, LCURL, LPAR, RPAR},
    keyword::StmtKeyword,
};

use super::*;

pub(super) fn reduce_by_call(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let pre_asts_nearest_left2 = pre_asts.nearest_left2();
    let pre_asts_nearest_right = pre_asts.nearest_right();
    let new_call_asts =
        new_call_ast.apply_enumerated(pre_asts_nearest_left2, pre_asts_nearest_right);
    let (pre_asts, new_parents) = reduce_pre_asts_by_call(pre_asts, new_call_asts);
    let allocated_asts =
        allocate_asts_and_update_parents(allocated_asts, new_call_asts, new_parents);
    let pre_asts = update_pre_asts_by_new_asts(pre_asts, new_call_asts);
    (pre_asts, allocated_asts)
}

/// a call expr like `f(1)` or `a[2]` is placed over the token `(` or `[`, the left delimiter
///
/// idx is the index of `(`
fn new_call_ast(
    idx: Idx,
    pre_ast_nearest_left2: Option2<(Idx, PreAst)>,
    pre_ast_nearest_right: Option<(Idx, PreAst)>,
) -> Option<AstData> {
    let (caller, PreAst::Ast(caller_ast)) = pre_ast_nearest_left2.first()? else {
        return None;
    };
    let caller_ident = match caller_ast {
        AstData::SeparatedItem { .. }
        | AstData::LetInit { .. }
        | AstData::Return { .. }
        | AstData::Assert { .. }
        | AstData::Defn { .. } => return None,
        AstData::Ident(ident) => Some(ident),
        _ => None,
    };
    let (
        delimited_arguments,
        PreAst::Ast(AstData::Delimited {
            left_delimiter_idx,
            left_delimiter,
            right_delimiter,
        }),
    ) = pre_ast_nearest_right?
    else {
        return None;
    };
    if let Some((_, snd)) = pre_ast_nearest_left2.second() {
        match snd {
            PreAst::Keyword(kw) => match kw {
                Keyword::Defn(kw) => match kw {
                    DefnKeyword::Struct | DefnKeyword::Enum => return None,
                    DefnKeyword::Fn => match left_delimiter.delimiter() {
                        Delimiter::Parenthesis | Delimiter::Box => return None,
                        Delimiter::Curly => (),
                    },
                },
                Keyword::Stmt(kw) => match kw {
                    StmtKeyword::Let => (),
                    StmtKeyword::Return => (),
                    StmtKeyword::Assert => (),
                    StmtKeyword::If => match left_delimiter.delimiter() {
                        Delimiter::Parenthesis | Delimiter::Box => (),
                        Delimiter::Curly => return None,
                    },
                    StmtKeyword::Else => return None,
                },
            },
            PreAst::Opr(opr) => match opr {
                Opr::Prefix(_) | Opr::Binary(_) => match left_delimiter.delimiter() {
                    Delimiter::Parenthesis | Delimiter::Box => (),
                    Delimiter::Curly => return None,
                },
                Opr::Suffix(_) => return None,
            },
            PreAst::LeftDelimiter(_) => (),
            PreAst::RightDelimiter(_) => return None,
            PreAst::Ast(
                AstData::SeparatedItem { .. }
                | AstData::LetInit { .. }
                | AstData::Return { .. }
                | AstData::Assert { .. }
                | AstData::Defn { .. },
            ) => (),
            PreAst::Ast(snd_ast) => {
                if let AstData::Ident(_) = snd_ast
                    && left_delimiter == LCURL
                {
                    match caller_ast {
                        AstData::Binary {
                            opr: BinaryOpr::LightArrow,
                            ..
                        }
                        | AstData::Delimited {
                            left_delimiter: LPAR,
                            right_delimiter: RPAR,
                            ..
                        } => (),
                        _ => return None,
                    }
                } else {
                    return None;
                }
            }
            PreAst::Separator(_) => (),
        }
    }
    if left_delimiter_idx != idx {
        return None;
    }
    Some(AstData::Call {
        caller,
        caller_ident,
        delimited_arguments,
        left_delimiter,
        right_delimiter,
    })
}

fn reduce_pre_asts_by_call(
    pre_asts: Seq<Option<PreAst>>,
    new_asts: Seq<Option<AstData>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Idx>>) {
    let new_asts_nearest_left = new_asts.nearest_left();
    let new_asts_nearest_right = new_asts.nearest_right();
    reduce_pre_ast_by_call
        .apply_enumerated(new_asts_nearest_left, new_asts_nearest_right, pre_asts)
        .decouple()
}

fn reduce_pre_ast_by_call(
    idx: Idx,
    new_ast_nearest_left: Option<(Idx, AstData)>,
    new_ast_nearest_right: Option<(Idx, AstData)>,
    pre_ast: Option<PreAst>,
) -> (Option<PreAst>, Option<Idx>) {
    if let Some((
        idx1,
        AstData::Call {
            delimited_arguments,
            ..
        },
    )) = new_ast_nearest_left
        && delimited_arguments == idx
    {
        (None, Some(idx1))
    } else if let Some((idx1, AstData::Call { caller, .. })) = new_ast_nearest_right
        && caller == idx
    {
        (None, Some(idx1))
    } else {
        (pre_ast, None)
    }
}

#[test]
fn reduce_n_times_for_call_works1() {
    t(
        "f()",
        2,
        expect![[r#"
            [
                #0 `f`: "f",
                #1 `(`: "f()" ✓,
                #2 `)`: "()",
            ]
        "#]],
    );
    t(
        "f()()",
        2,
        expect![[r#"
            [
                #0 `f`: "f",
                #1 `(`: "f()",
                #2 `)`: "()",
                #3 `(`: "f()()" ✓,
                #4 `)`: "()",
            ]
        "#]],
    );
    t(
        "f()+1",
        2,
        expect![[r#"
            [
                #0 `f`: "f",
                #1 `(`: "f()",
                #2 `)`: "()",
                #3 `+`: "f() + 1" ✓,
                #4 `1`: "1",
            ]
        "#]],
    );
    t(
        "A {}",
        2,
        expect![[r#"
            [
                #0 `A`: "A",
                #1 `{`: "A {}" ✓,
                #2 `}`: "{}",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/defn.rs <==
use token::keyword::DefnKeyword;

use super::*;

pub(super) fn reduce_by_defn(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let pre_asts_nearest_left2 = pre_asts.nearest_left2();
    let pre_asts_nearest_right2 = pre_asts.nearest_right2();
    let new_defn_asts =
        new_defn_ast.apply(pre_asts_nearest_left2, pre_asts, pre_asts_nearest_right2);
    let (pre_asts, new_parents) = reduce_pre_asts_by_defn(pre_asts, new_defn_asts);
    let allocated_asts =
        allocate_asts_and_update_parents(allocated_asts, new_defn_asts, new_parents);
    let pre_asts = update_pre_asts_by_new_asts(pre_asts, new_defn_asts);
    (pre_asts, allocated_asts)
}

fn new_defn_ast(
    pre_ast_nearest_left2: Option2<(Idx, PreAst)>,
    pre_ast: Option<PreAst>,
    pre_ast_nearest_right2: Option2<(Idx, PreAst)>,
) -> Option<AstData> {
    let PreAst::Keyword(Keyword::Defn(keyword)) = pre_ast? else {
        return None;
    };
    {
        let Some((ident_idx, PreAst::Ast(AstData::Ident(ident)))) = pre_ast_nearest_right2.first()
        else {
            return None;
        };
        let Some((content, PreAst::Ast(content_ast))) = pre_ast_nearest_right2.second() else {
            return None;
        };
        match keyword {
            DefnKeyword::Struct => match content_ast {
                AstData::Delimited { .. } => (),
                _ => return None,
            },
            DefnKeyword::Enum => match content_ast {
                AstData::Delimited { .. } => (),
                _ => return None,
            },
            DefnKeyword::Fn => match content_ast {
                AstData::Call { .. } => (),
                _ => return None,
            },
        }
        Some(AstData::Defn {
            keyword,
            ident,
            ident_idx,
            content,
        })
    }
}

fn reduce_pre_asts_by_defn(
    pre_asts: Seq<Option<PreAst>>,
    new_asts: Seq<Option<AstData>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Idx>>) {
    let new_asts_nearest_left = new_asts.nearest_left();
    let new_asts_nearest_right = new_asts.nearest_right();
    reduce_pre_ast_by_defn
        .apply_enumerated(new_asts_nearest_left, new_asts_nearest_right, pre_asts)
        .decouple()
}

fn reduce_pre_ast_by_defn(
    idx: Idx,
    new_ast_nearest_left: Option<(Idx, AstData)>,
    new_ast_nearest_right: Option<(Idx, AstData)>,
    pre_ast: Option<PreAst>,
) -> (Option<PreAst>, Option<Idx>) {
    if let Some((idx1, ast)) = new_ast_nearest_left {
        match ast {
            AstData::Defn {
                keyword,
                ident_idx,
                ident,
                content,
                ..
            } if ident_idx == idx || content == idx => (None, Some(idx1)),
            _ => (pre_ast, None),
        }
    } else if let Some((idx1, AstData::Defn { .. })) = new_ast_nearest_right
        && false
    // todo
    {
        (None, Some(idx1))
    } else {
        (pre_ast, None)
    }
}

#[test]
fn reduce_n_times_for_defn_works1() {
    t(
        "struct A { x: i32, y: i32 }",
        5,
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32, y : i32 }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32",
                #6 `,`: "x : i32, ",
                #7 `y`: "y",
                #8 `:`: "y : i32",
                #9 `i32`: "i32",
                #10 `}`: "{ x : i32, y : i32 }",
            ]
        "#]],
    );
    t(
        "enum Animal { Cat, Dog }",
        5,
        expect![[r#"
            [
                #0 `enum`: "enum Animal { Cat, Dog }" ✓,
                #1 `Animal`: "Animal",
                #2 `{`: `{`,
                #3 `Cat`: "Cat",
                #4 `,`: "Cat, ",
                #5 `Dog`: "Dog",
                #6 `}`: "{ Cat, Dog }",
            ]
        "#]],
    );
    t(
        "fn f() {}",
        5,
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() {}",
                #5 `}`: "{}",
            ]
        "#]],
    );
    t(
        "fn f() -> i32 { 1 }",
        5,
        expect![[r#"
            [
                #0 `fn`: "fn f() -> i32 { 1 }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `->`: "() -> i32",
                #5 `i32`: "i32",
                #6 `{`: "() -> i32 { 1 }",
                #7 `1`: "1",
                #8 `}`: "{ 1 }",
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_defn_works2() {
    t(
        "struct A { x: i32, y: i32 } enum Animal { Cat, Dog }",
        5,
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32, y : i32 }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32",
                #6 `,`: "x : i32, ",
                #7 `y`: "y",
                #8 `:`: "y : i32",
                #9 `i32`: "i32",
                #10 `}`: "{ x : i32, y : i32 }",
                #11 `enum`: "enum Animal { Cat, Dog }" ✓,
                #12 `Animal`: "Animal",
                #13 `{`: `{`,
                #14 `Cat`: "Cat",
                #15 `,`: "Cat, ",
                #16 `Dog`: "Dog",
                #17 `}`: "{ Cat, Dog }",
            ]
        "#]],
    );
    t(
        "struct A { x: i32, y: i32 } enum Animal { Cat, Dog } fn f() {}",
        5,
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32, y : i32 }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32",
                #6 `,`: "x : i32, ",
                #7 `y`: "y",
                #8 `:`: "y : i32",
                #9 `i32`: "i32",
                #10 `}`: "{ x : i32, y : i32 }",
                #11 `enum`: "enum Animal { Cat, Dog }" ✓,
                #12 `Animal`: "Animal",
                #13 `{`: `{`,
                #14 `Cat`: "Cat",
                #15 `,`: "Cat, ",
                #16 `Dog`: "Dog",
                #17 `}`: "{ Cat, Dog }",
                #18 `fn`: "fn f() {}" ✓,
                #19 `f`: "f",
                #20 `(`: `(`,
                #21 `)`: "()",
                #22 `{`: "() {}",
                #23 `}`: "{}",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/delimited.rs <==
use token::delimiter::{LPAR, RPAR};

use super::*;

/// delimited items are ignored intentionally
#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum DelimitedFragment {
    LeftDelimiter(LeftDelimiter),
    Ast(AstData),
    Obstruction,
}

impl From<PreAst> for Option<DelimitedFragment> {
    fn from(pre_ast: PreAst) -> Self {
        match pre_ast {
            PreAst::Keyword(_) => Some(DelimitedFragment::Obstruction),
            PreAst::Opr(_) => Some(DelimitedFragment::Obstruction),
            PreAst::LeftDelimiter(left_delimiter) => {
                Some(DelimitedFragment::LeftDelimiter(left_delimiter))
            }
            PreAst::RightDelimiter(_) => Some(DelimitedFragment::Obstruction),
            PreAst::Ast(ast) => match ast {
                AstData::SeparatedItem { content, separator } => None,
                ast => Some(DelimitedFragment::Ast(ast)),
            },
            PreAst::Separator(_) => Some(DelimitedFragment::Obstruction),
        }
    }
}

pub(super) fn reduce_by_delimited(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let (pre_asts, allocated_asts) = reduce_pre_asts_by_delimited_item(pre_asts, allocated_asts);
    let fragments =
        pre_asts.map(|pre_ast| -> Option<DelimitedFragment> { pre_ast.map(Into::into).flatten() });
    let fragments_nearest_left2 = fragments.nearest_left2();
    let new_asts = new_ast_by_delimited.apply(fragments_nearest_left2, pre_asts);
    let (pre_asts, new_parents) = (|idx,
                                    pre_ast,
                                    fragment_nearest_left2: Option2<(Idx, DelimitedFragment)>,
                                    new_ast,
                                    new_ast_nearest_right|
     -> (Option<PreAst>, Option<Idx>) {
        if let Some(new_ast) = new_ast {
            return (Some(PreAst::Ast(new_ast)), None);
        }
        let Some((
            idx1,
            AstData::Delimited {
                left_delimiter_idx, ..
            },
        )) = new_ast_nearest_right
        else {
            return (pre_ast, None);
        };
        if left_delimiter_idx == idx {
            debug_assert!(matches!(pre_ast, Some(PreAst::LeftDelimiter(_))));
            return (None, None);
        }
        let Some(PreAst::Ast(ast)) = pre_ast else {
            return (pre_ast, None);
        };
        let Some((idx2, DelimitedFragment::LeftDelimiter(_))) = fragment_nearest_left2.first()
        else {
            return (pre_ast, None);
        };
        if left_delimiter_idx == idx2 {
            (None, Some(idx1))
        } else {
            (pre_ast, None)
        }
    })
    .apply_enumerated(
        pre_asts,
        fragments_nearest_left2,
        new_asts,
        new_asts.nearest_right(),
    )
    .decouple();
    let allocated_asts =
        (|allocated_ast: Option<Ast>, new_ast: Option<AstData>, new_parent| match allocated_ast {
            Some(allocated_ast) => {
                if new_ast.is_some() {
                    p!(allocated_ast, new_ast);
                }
                debug_assert!(new_ast.is_none());
                match new_parent {
                    Some(new_parent) => {
                        debug_assert!(allocated_ast.parent.is_none());
                        Some(Ast {
                            parent: Some(new_parent),
                            data: allocated_ast.data,
                        })
                    }
                    None => Some(allocated_ast),
                }
            }
            None => {
                debug_assert!(new_parent.is_none());
                Some(Ast {
                    parent: None,
                    data: new_ast?,
                })
            }
        })
        .apply(allocated_asts, new_asts, new_parents);
    (pre_asts, allocated_asts)
}

#[test]
fn reduce_by_delimited_works() {
    #[track_caller]
    fn t(
        pre_asts: Seq<Option<PreAst>>,
        allocated_asts: Seq<Option<Ast>>,
        pre_asts1_expected: Seq<Option<PreAst>>,
        allocated_asts1_expected: Seq<Option<Ast>>,
    ) {
        let (pre_asts1, allocated_asts1) = reduce_by_delimited(pre_asts, allocated_asts);
        assert_eq!(pre_asts1, pre_asts1_expected);
        assert_eq!(allocated_asts1, allocated_asts1_expected);
    }
    t(
        seq![
            Some(PreAst::LeftDelimiter(LPAR)),
            Some(PreAst::RightDelimiter(RPAR))
        ],
        seq![None, None],
        seq![
            None,
            Some(PreAst::Ast(AstData::Delimited {
                left_delimiter_idx: idx!(0),
                left_delimiter: LPAR,
                right_delimiter: RPAR
            }))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Delimited {
                    left_delimiter_idx: idx!(0),
                    left_delimiter: LPAR,
                    right_delimiter: RPAR
                }
            })
        ],
    );
    t(
        seq![
            Some(PreAst::LeftDelimiter(LPAR)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::RightDelimiter(RPAR))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![
            None,
            None,
            Some(PreAst::Ast(AstData::Delimited {
                left_delimiter_idx: idx!(0),
                left_delimiter: LPAR,
                right_delimiter: RPAR
            }))
        ],
        seq![
            None,
            Some(Ast {
                parent: Some(idx!(2)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: None,
                data: AstData::Delimited {
                    left_delimiter_idx: idx!(0),
                    left_delimiter: LPAR,
                    right_delimiter: RPAR
                }
            })
        ],
    );
    t(
        seq![
            Some(PreAst::LeftDelimiter(LPAR)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::RightDelimiter(RPAR))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![
            None,
            None,
            None,
            None,
            Some(PreAst::Ast(AstData::Delimited {
                left_delimiter_idx: idx!(0),
                left_delimiter: LPAR,
                right_delimiter: RPAR
            }))
        ],
        seq![
            None,
            Some(Ast {
                parent: Some(idx!(2)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: Some(idx!(4)),
                data: AstData::SeparatedItem {
                    content: Some(idx!(1)),
                    separator: Separator::Comma
                }
            }),
            Some(Ast {
                parent: Some(idx!(4)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: None,
                data: AstData::Delimited {
                    left_delimiter_idx: idx!(0),
                    left_delimiter: LPAR,
                    right_delimiter: RPAR
                }
            })
        ],
    );
    t(
        seq![
            Some(PreAst::LeftDelimiter(LPAR)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma)),
            Some(PreAst::RightDelimiter(RPAR))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None,
            None
        ],
        seq![
            None,
            None,
            None,
            None,
            None,
            Some(PreAst::Ast(AstData::Delimited {
                left_delimiter_idx: idx!(0),
                left_delimiter: LPAR,
                right_delimiter: RPAR
            }))
        ],
        seq![
            None,
            Some(Ast {
                parent: Some(idx!(2)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: Some(idx!(5)),
                data: AstData::SeparatedItem {
                    content: Some(idx!(1)),
                    separator: Separator::Comma
                }
            }),
            Some(Ast {
                parent: Some(idx!(4)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: Some(idx!(5)),
                data: AstData::SeparatedItem {
                    content: Some(idx!(3)),
                    separator: Separator::Comma
                }
            }),
            Some(Ast {
                parent: None,
                data: AstData::Delimited {
                    left_delimiter_idx: idx!(0),
                    left_delimiter: LPAR,
                    right_delimiter: RPAR
                }
            })
        ],
    );
}

fn new_ast_by_delimited(
    nearest_left2: Option2<(Idx, DelimitedFragment)>,
    pre_ast: Option<PreAst>,
) -> Option<AstData> {
    let Some(PreAst::RightDelimiter(right_delimiter)) = pre_ast else {
        return None;
    };
    match nearest_left2.first() {
        Some((idx, fst)) => match fst {
            DelimitedFragment::LeftDelimiter(left_delimiter) => Some(AstData::Delimited {
                left_delimiter_idx: idx,
                left_delimiter,
                right_delimiter,
            }),
            DelimitedFragment::Ast(_) => match nearest_left2.second() {
                Some((idx, snd)) => match snd {
                    DelimitedFragment::LeftDelimiter(left_delimiter) => Some(AstData::Delimited {
                        left_delimiter_idx: idx,
                        left_delimiter,
                        right_delimiter,
                    }),
                    DelimitedFragment::Ast(_) | DelimitedFragment::Obstruction => None,
                },
                None => None,
            },
            DelimitedFragment::Obstruction => None,
        },
        None => None,
    }
}

fn reduce_pre_asts_by_delimited_item(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let pre_asts_nearest_left2 = pre_asts.nearest_left2();
    let new_asts = new_ast_by_separated_item.apply(pre_asts_nearest_left2, pre_asts);
    let (pre_asts, new_parents) =
        (|idx, pre_ast, new_ast, new_ast_nearest_right| -> (Option<PreAst>, Option<Idx>) {
            if let Some(new_ast) = new_ast {
                return (Some(PreAst::Ast(new_ast)), None);
            }
            let Some(pre_ast) = pre_ast else {
                return (None, None);
            };
            let Some((
                idx2,
                AstData::SeparatedItem {
                    content: Some(content),
                    separator,
                },
            )) = new_ast_nearest_right
            else {
                return (Some(pre_ast), None);
            };
            if content == idx {
                (None, Some(idx2))
            } else {
                (Some(pre_ast), None)
            }
        })
        .apply_enumerated(pre_asts, new_asts, new_asts.nearest_right())
        .decouple();
    let allocated_asts =
        (|allocated_ast: Option<Ast>, new_ast, new_parent: Option<_>| match new_ast {
            Some(new_ast) => {
                debug_assert!(allocated_ast.is_none());
                debug_assert!(new_parent.is_none());
                Some(Ast {
                    parent: None,
                    data: new_ast,
                })
            }
            None => match new_parent {
                Some(new_parent) => {
                    let Some(Ast { parent: None, data }) = allocated_ast else {
                        unreachable!()
                    };
                    Some(Ast {
                        parent: Some(new_parent),
                        data,
                    })
                }
                None => allocated_ast,
            },
        })
        .apply(allocated_asts, new_asts, new_parents);
    (pre_asts, allocated_asts)
}

#[test]
fn reduce_pre_asts_by_delimited_item_works() {
    #[track_caller]
    fn t(
        pre_asts: Seq<Option<PreAst>>,
        allocated_asts: Seq<Option<Ast>>,
        pre_asts1_expected: Seq<Option<PreAst>>,
        allocated_asts1_expected: Seq<Option<Ast>>,
    ) {
        let (pre_asts1, allocated_asts1) =
            reduce_pre_asts_by_delimited_item(pre_asts, allocated_asts);
        assert_eq!(pre_asts1, pre_asts1_expected);
        assert_eq!(allocated_asts1, allocated_asts1_expected);
    }

    t(seq![], seq![], seq![], seq![]);
    t(
        seq![Some(PreAst::Ast(AstData::Literal(Literal::Int(1))))],
        seq![Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        })],
        seq![Some(PreAst::Ast(AstData::Literal(Literal::Int(1))))],
        seq![Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        })],
    );
    t(
        seq![Some(PreAst::Separator(Separator::Comma))],
        seq![None],
        seq![Some(PreAst::Ast(AstData::SeparatedItem {
            content: None,
            separator: Separator::Comma,
        }))],
        seq![Some(Ast {
            parent: None,
            data: AstData::SeparatedItem {
                content: None,
                separator: Separator::Comma
            }
        })],
    );
    t(
        seq![
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma))
        ],
        seq![
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![
            None,
            Some(PreAst::Ast(AstData::SeparatedItem {
                content: Some(idx!(0)),
                separator: Separator::Comma
            }))
        ],
        seq![
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1)),
            }),
            Some(Ast {
                parent: None,
                data: AstData::SeparatedItem {
                    content: Some(idx!(0)),
                    separator: Separator::Comma
                }
            })
        ],
    );
}

fn new_ast_by_separated_item(
    nearest_left2: Option2<(Idx, PreAst)>,
    pre_ast: Option<PreAst>,
) -> Option<AstData> {
    let Some(PreAst::Separator(separator)) = pre_ast else {
        return None;
    };
    match nearest_left2.first() {
        Some((idx, pre_ast)) => match pre_ast {
            PreAst::Keyword(_) | PreAst::LeftDelimiter(_) | PreAst::Separator(_) => {
                Some(AstData::SeparatedItem {
                    content: None,
                    separator,
                })
            }
            PreAst::Opr(_) | PreAst::RightDelimiter(_) => return None,
            PreAst::Ast(AstData::SeparatedItem {
                content,
                separator: separator1,
            }) => match (separator, separator1) {
                (Separator::Semicolon, Separator::Comma) => Some(AstData::SeparatedItem {
                    content: Some(idx),
                    separator,
                }),
                (Separator::Comma, _) | (Separator::Semicolon, Separator::Semicolon) => {
                    Some(AstData::SeparatedItem {
                        content: None,
                        separator,
                    })
                }
            },

            PreAst::Ast(_) => match nearest_left2.second() {
                Some((_, snd)) => match snd {
                    PreAst::Keyword(_) if separator == Separator::Semicolon => None,
                    PreAst::Keyword(_) | PreAst::LeftDelimiter(_) | PreAst::Separator(_) => {
                        Some(AstData::SeparatedItem {
                            content: Some(idx),
                            separator,
                        })
                    }
                    PreAst::Ast(
                        AstData::SeparatedItem { .. }
                        | AstData::LetInit { .. }
                        | AstData::Return { .. }
                        | AstData::Assert { .. }
                        | AstData::Defn { .. },
                    ) => Some(AstData::SeparatedItem {
                        content: Some(idx),
                        separator,
                    }),
                    PreAst::Opr(_) | PreAst::RightDelimiter(_) | PreAst::Ast(_) => None,
                },
                None => Some(AstData::SeparatedItem {
                    content: Some(idx),
                    separator,
                }),
            },
        },
        None => Some(AstData::SeparatedItem {
            content: None,
            separator,
        }),
    }
}

#[test]
fn new_ast_by_delimited_item_works() {
    fn t(
        pre_asts: Seq<Option<PreAst>>,
        allocated_asts: Seq<Option<Ast>>,
        new_asts_expected: Seq<Option<AstData>>,
    ) {
        let pre_asts_nearest_left2 = pre_asts.nearest_left2();
        let new_asts = new_ast_by_separated_item.apply(pre_asts_nearest_left2, pre_asts);
        assert_eq!(new_asts, new_asts_expected);
    }

    t(seq![], seq![], seq![]);
    t(
        seq![Some(PreAst::Separator(Separator::Comma))],
        seq![None],
        seq![Some(AstData::SeparatedItem {
            content: None,
            separator: Separator::Comma
        })],
    );
    t(
        seq![
            Some(PreAst::Separator(Separator::Comma)),
            Some(PreAst::Separator(Separator::Comma))
        ],
        seq![None, None],
        seq![
            Some(AstData::SeparatedItem {
                content: None,
                separator: Separator::Comma
            }),
            Some(AstData::SeparatedItem {
                content: None,
                separator: Separator::Comma
            })
        ],
    );
    t(
        seq![
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma))
        ],
        seq![
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![
            None,
            Some(AstData::SeparatedItem {
                content: Some(idx!(0)),
                separator: Separator::Comma
            })
        ],
    );
    t(
        seq![
            Some(PreAst::Opr(Opr::Prefix(PrefixOpr::Minus))),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![None, None, None,],
    );
    t(
        seq![
            Some(PreAst::Keyword(Keyword::LET)),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            Some(PreAst::Separator(Separator::Comma))
        ],
        seq![
            None,
            Some(Ast {
                parent: None,
                data: AstData::Literal(Literal::Int(1)),
            }),
            None
        ],
        seq![
            None,
            None,
            Some(AstData::SeparatedItem {
                content: Some(idx!(1)),
                separator: Separator::Comma
            }),
        ],
    );
}

#[test]
fn reduce_n_times_for_delimited_works1() {
    t(
        "()",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `)`: "()" ✓,
            ]
        "#]],
    );
    t(
        "(,)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `,`: ", ",
                #2 `)`: "(, )" ✓,
            ]
        "#]],
    );
    t(
        "(,,)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `,`: ", ",
                #2 `,`: ", ",
                #3 `)`: "(, , )" ✓,
            ]
        "#]],
    );
    t(
        "(1)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `1`: "1",
                #2 `)`: "(1)" ✓,
            ]
        "#]],
    );
    t(
        "(1,)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `)`: "(1, )" ✓,
            ]
        "#]],
    );
    t(
        "(1,,)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `,`: ", ",
                #4 `)`: "(1, , )" ✓,
            ]
        "#]],
    );
    t(
        "(1,1)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `1`: "1",
                #4 `)`: "(1, 1)" ✓,
            ]
        "#]],
    );
    t(
        "((1,1),1)",
        1,
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `(`: `(`,
                #2 `1`: "1",
                #3 `,`: "1, ",
                #4 `1`: "1",
                #5 `)`: "(1, 1)" ✓,
                #6 `,`: `,`,
                #7 `1`: "1" ✓,
                #8 `)`: `)`,
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_delimited_works2() {
    t(
        "{}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `}`: "{}" ✓,
            ]
        "#]],
    );
    t(
        "{,}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `,`: ", ",
                #2 `}`: "{ ,  }" ✓,
            ]
        "#]],
    );
    t(
        "{,,}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `,`: ", ",
                #2 `,`: ", ",
                #3 `}`: "{ , ,  }" ✓,
            ]
        "#]],
    );
    t(
        "{1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `}`: "{ 1 }" ✓,
            ]
        "#]],
    );
    t(
        "{1,}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `}`: "{ 1,  }" ✓,
            ]
        "#]],
    );
    t(
        "{1,,}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `,`: ", ",
                #4 `}`: "{ 1, ,  }" ✓,
            ]
        "#]],
    );
    t(
        "{1,1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `,`: "1, ",
                #3 `1`: "1",
                #4 `}`: "{ 1, 1 }" ✓,
            ]
        "#]],
    );
    t(
        "{{1,1},1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `{`: `{`,
                #2 `1`: "1",
                #3 `,`: "1, ",
                #4 `1`: "1",
                #5 `}`: "{ 1, 1 }" ✓,
                #6 `,`: `,`,
                #7 `1`: "1" ✓,
                #8 `}`: `}`,
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_delimited_works3() {
    t(
        "{}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `}`: "{}" ✓,
            ]
        "#]],
    );
    t(
        "{;}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `;`: "; ",
                #2 `}`: "{ ;  }" ✓,
            ]
        "#]],
    );
    t(
        "{;;}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `;`: "; ",
                #2 `;`: "; ",
                #3 `}`: "{ ; ;  }" ✓,
            ]
        "#]],
    );
    t(
        "{1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `}`: "{ 1 }" ✓,
            ]
        "#]],
    );
    t(
        "{1;}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `;`: "1; ",
                #3 `}`: "{ 1;  }" ✓,
            ]
        "#]],
    );
    t(
        "{1;;}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `;`: "1; ",
                #3 `;`: "; ",
                #4 `}`: "{ 1; ;  }" ✓,
            ]
        "#]],
    );
    t(
        "{1;1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `1`: "1",
                #2 `;`: "1; ",
                #3 `1`: "1",
                #4 `}`: "{ 1; 1 }" ✓,
            ]
        "#]],
    );
    t(
        "{{1;1};1}",
        1,
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `{`: `{`,
                #2 `1`: "1",
                #3 `;`: "1; ",
                #4 `1`: "1",
                #5 `}`: "{ 1; 1 }" ✓,
                #6 `;`: `;`,
                #7 `1`: "1" ✓,
                #8 `}`: `}`,
            ]
        "#]],
    );
}

pub fn count() {}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/helpers.rs <==
use super::*;
use std::any::Any;

pub fn parent_queries<T>(asts: Seq<Option<Ast>>, ts: Seq<Option<T>>) -> Seq<Option<T>>
where
    T: Any + Send + Sync + Copy,
{
    let parents = asts.map(|ast| ast.map(|ast| ast.parent).flatten());
    ts.index(parents).map(|t| t.flatten())
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/opr.rs <==
use any::AnySeq;
use cybertron::debug::set_debug;
use indexmap::IndexMap;
use token::opr::{PrefixOpr, SuffixOpr};

use super::*;

pub(super) fn reduce_by_opr(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let pre_asts_nearest_left2 = pre_asts.nearest_left2();
    let pre_asts_nearest_right2 = pre_asts.nearest_right2();
    let new_opr_asts = new_opr_ast.apply(pre_asts_nearest_left2, pre_asts, pre_asts_nearest_right2);
    let (pre_asts_reduced, new_parents) = reduce_pre_asts_by_opr(pre_asts, new_opr_asts);
    let pre_asts = update_pre_asts_by_new_asts(pre_asts_reduced, new_opr_asts);
    let allocated_asts =
        allocate_asts_and_update_parents(allocated_asts, new_opr_asts, new_parents);
    (pre_asts, allocated_asts)
}

#[test]
fn reduce_asts_by_binary_opr_works1() {
    let pre_asts = seq![
        Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
        Some(PreAst::Opr(Opr::Binary(BinaryOpr::Add))),
        Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
    ];
    let allocated_asts = seq![
        Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        }),
        None,
        Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        }),
    ];
    let (pre_asts1, allocated_asts1) = reduce_by_opr(pre_asts, allocated_asts);
    assert_eq!(
        pre_asts1,
        seq![
            None,
            Some(PreAst::Ast(AstData::Binary {
                lopd: idx!(0),
                opr: BinaryOpr::Add,
                ropd: idx!(2),
                lopd_ident: None
            })),
            None
        ]
    );
    assert_eq!(
        allocated_asts1,
        seq![
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1))
            }),
            Some(Ast {
                parent: None,
                data: AstData::Binary {
                    lopd: idx!(0),
                    lopd_ident: None,
                    opr: BinaryOpr::Add,
                    ropd: idx!(2)
                }
            }),
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1))
            }),
        ]
    );
}

#[test]
fn reduce_asts_by_prefix_opr_works1() {
    let pre_asts = seq![
        Some(PreAst::Opr(Opr::Prefix(PrefixOpr::Minus))),
        Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
    ];
    let allocated_asts = seq![
        None,
        Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        }),
    ];
    let (pre_asts1, allocated_asts1) = reduce_by_opr(pre_asts, allocated_asts);
    assert_eq!(
        pre_asts1,
        seq![
            Some(PreAst::Ast(AstData::Prefix {
                opr: PrefixOpr::Minus,
                opd: idx!(1),
            })),
            None
        ]
    );
    assert_eq!(
        allocated_asts1,
        seq![
            Some(Ast {
                parent: None,
                data: AstData::Prefix {
                    opr: PrefixOpr::Minus,
                    opd: idx!(1),
                }
            }),
            Some(Ast {
                parent: Some(idx!(0)),
                data: AstData::Literal(Literal::Int(1))
            }),
        ]
    );
}

#[test]
fn reduce_asts_by_suffix_opr_works1() {
    let pre_asts = seq![
        Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
        Some(PreAst::Opr(Opr::Suffix(SuffixOpr::Decr))),
    ];
    let allocated_asts = seq![
        Some(Ast {
            parent: None,
            data: AstData::Literal(Literal::Int(1))
        }),
        None,
    ];
    let (pre_asts1, allocated_asts1) = reduce_by_opr(pre_asts, allocated_asts);
    assert_eq!(
        pre_asts1,
        seq![
            None,
            Some(PreAst::Ast(AstData::Suffix {
                opr: SuffixOpr::Decr,
                opd: idx!(0),
            })),
        ]
    );
    assert_eq!(
        allocated_asts1,
        seq![
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1))
            }),
            Some(Ast {
                parent: None,
                data: AstData::Suffix {
                    opr: SuffixOpr::Decr,
                    opd: idx!(0),
                }
            }),
        ]
    );
}

#[test]
fn reduce_asts_by_opr_works_as_expected() {
    fn t(input: &str, expect: Expect) {
        let tokens = tokenize(input);
        let pre_asts = calc_pre_ast_initial_seq(tokens);
        let mut seqs: IndexMap<String, AnySeq> = Default::default();
        let allocated_asts: Seq<Option<Ast>> = tokens.map(|token| token.into());
        seqs.insert("pre_asts".into(), pre_asts.into());
        seqs.insert("allocated_asts".into(), allocated_asts.into());
        let (pre_asts1, allocated_asts1) = reduce_by_opr(pre_asts, allocated_asts);
        seqs.insert("pre_asts1".into(), pre_asts1.into());
        seqs.insert("allocated_asts1".into(), allocated_asts1.into());
        let (pre_asts2, allocated_asts2) = reduce_by_opr(pre_asts1, allocated_asts1);
        seqs.insert("pre_asts2".into(), pre_asts2.into());
        seqs.insert("allocated_asts2".into(), allocated_asts2.into());
        let (pre_asts3, allocated_asts3) = reduce_by_opr(pre_asts2, allocated_asts2);
        seqs.insert("pre_asts3".into(), pre_asts3.into());
        seqs.insert("allocated_asts3".into(), allocated_asts3.into());
        expect.assert_debug_eq(&seqs)
    }
    t(
        "hello",
        expect![[r#"
            {
                "pre_asts": [Some(Ident(`hello`))],
                "allocated_asts": [Some(Ast { parent: None, data: Ident(`hello`) })],
                "pre_asts1": [Some(Ident(`hello`))],
                "allocated_asts1": [Some(Ast { parent: None, data: Ident(`hello`) })],
                "pre_asts2": [Some(Ident(`hello`))],
                "allocated_asts2": [Some(Ast { parent: None, data: Ident(`hello`) })],
                "pre_asts3": [Some(Ident(`hello`))],
                "allocated_asts3": [Some(Ast { parent: None, data: Ident(`hello`) })],
            }
        "#]],
    );
    t(
        "1",
        expect![[r#"
            {
                "pre_asts": [Some(Literal(`1`))],
                "allocated_asts": [Some(Ast { parent: None, data: Literal(`1`) })],
                "pre_asts1": [Some(Literal(`1`))],
                "allocated_asts1": [Some(Ast { parent: None, data: Literal(`1`) })],
                "pre_asts2": [Some(Literal(`1`))],
                "allocated_asts2": [Some(Ast { parent: None, data: Literal(`1`) })],
                "pre_asts3": [Some(Literal(`1`))],
                "allocated_asts3": [Some(Ast { parent: None, data: Literal(`1`) })],
            }
        "#]],
    );
    t(
        "1+1",
        expect![[r#"
            {
                "pre_asts": [Some(Literal(`1`)), Some(`+(add)`), Some(Literal(`1`))],
                "allocated_asts": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                ],
                "pre_asts1": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                ],
                "allocated_asts1": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                ],
                "pre_asts2": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                ],
                "allocated_asts2": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                ],
                "pre_asts3": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                ],
                "allocated_asts3": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                ],
            }
        "#]],
    );
    t(
        "1+1+1",
        expect![[r#"
            {
                "pre_asts": [
                    Some(Literal(`1`)),
                    Some(`+(add)`),
                    Some(Literal(`1`)),
                    Some(`+(add)`),
                    Some(Literal(`1`)),
                ],
                "allocated_asts": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                ],
                "pre_asts1": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                    Some(`+(add)`),
                    Some(Literal(`1`)),
                ],
                "allocated_asts1": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                ],
                "pre_asts2": [
                    None,
                    None,
                    None,
                    Some(Binary { lopd: #1, lopd_ident: None, opr: `+(add)`, ropd: #4 }),
                    None,
                ],
                "allocated_asts2": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: Some(#3), data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #1, lopd_ident: None, opr: `+(add)`, ropd: #4 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                ],
                "pre_asts3": [
                    None,
                    None,
                    None,
                    Some(Binary { lopd: #1, lopd_ident: None, opr: `+(add)`, ropd: #4 }),
                    None,
                ],
                "allocated_asts3": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: Some(#3), data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #1, lopd_ident: None, opr: `+(add)`, ropd: #4 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                ],
            }
        "#]],
    );
    set_debug();
    t(
        "1+1*1",
        expect![[r#"
            {
                "pre_asts": [
                    Some(Literal(`1`)),
                    Some(`+(add)`),
                    Some(Literal(`1`)),
                    Some(`*`),
                    Some(Literal(`1`)),
                ],
                "allocated_asts": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                ],
                "pre_asts1": [
                    Some(Literal(`1`)),
                    Some(`+(add)`),
                    None,
                    Some(Binary { lopd: #2, lopd_ident: None, opr: `*`, ropd: #4 }),
                    None,
                ],
                "allocated_asts1": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #2, lopd_ident: None, opr: `*`, ropd: #4 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                ],
                "pre_asts2": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #3 }),
                    None,
                    None,
                    None,
                ],
                "allocated_asts2": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #3 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                    Some(Ast { parent: Some(#1), data: Binary { lopd: #2, lopd_ident: None, opr: `*`, ropd: #4 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                ],
                "pre_asts3": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #3 }),
                    None,
                    None,
                    None,
                ],
                "allocated_asts3": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #3 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                    Some(Ast { parent: Some(#1), data: Binary { lopd: #2, lopd_ident: None, opr: `*`, ropd: #4 } }),
                    Some(Ast { parent: Some(#3), data: Literal(`1`) }),
                ],
            }
        "#]],
    );
    t(
        "-1",
        expect![[r#"
            {
                "pre_asts": [Some(`-(minus)`), Some(Literal(`1`))],
                "allocated_asts": [None, Some(Ast { parent: None, data: Literal(`1`) })],
                "pre_asts1": [Some(Prefix { opr: `-(minus)`, opd: #1 }), None],
                "allocated_asts1": [
                    Some(Ast { parent: None, data: Prefix { opr: `-(minus)`, opd: #1 } }),
                    Some(Ast { parent: Some(#0), data: Literal(`1`) }),
                ],
                "pre_asts2": [Some(Prefix { opr: `-(minus)`, opd: #1 }), None],
                "allocated_asts2": [
                    Some(Ast { parent: None, data: Prefix { opr: `-(minus)`, opd: #1 } }),
                    Some(Ast { parent: Some(#0), data: Literal(`1`) }),
                ],
                "pre_asts3": [Some(Prefix { opr: `-(minus)`, opd: #1 }), None],
                "allocated_asts3": [
                    Some(Ast { parent: None, data: Prefix { opr: `-(minus)`, opd: #1 } }),
                    Some(Ast { parent: Some(#0), data: Literal(`1`) }),
                ],
            }
        "#]],
    );
    t(
        "1+-1",
        expect![[r#"
            {
                "pre_asts": [Some(Literal(`1`)), Some(`+(add)`), Some(`-(minus)`), Some(Literal(`1`))],
                "allocated_asts": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    None,
                    Some(Ast { parent: None, data: Literal(`1`) }),
                ],
                "pre_asts1": [
                    Some(Literal(`1`)),
                    Some(`+(add)`),
                    Some(Prefix { opr: `-(minus)`, opd: #3 }),
                    None,
                ],
                "allocated_asts1": [
                    Some(Ast { parent: None, data: Literal(`1`) }),
                    None,
                    Some(Ast { parent: None, data: Prefix { opr: `-(minus)`, opd: #3 } }),
                    Some(Ast { parent: Some(#2), data: Literal(`1`) }),
                ],
                "pre_asts2": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                    None,
                ],
                "allocated_asts2": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Prefix { opr: `-(minus)`, opd: #3 } }),
                    Some(Ast { parent: Some(#2), data: Literal(`1`) }),
                ],
                "pre_asts3": [
                    None,
                    Some(Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 }),
                    None,
                    None,
                ],
                "allocated_asts3": [
                    Some(Ast { parent: Some(#1), data: Literal(`1`) }),
                    Some(Ast { parent: None, data: Binary { lopd: #0, lopd_ident: None, opr: `+(add)`, ropd: #2 } }),
                    Some(Ast { parent: Some(#1), data: Prefix { opr: `-(minus)`, opd: #3 } }),
                    Some(Ast { parent: Some(#2), data: Literal(`1`) }),
                ],
            }
        "#]],
    );
}

/// a finite function
pub(crate) fn new_opr_ast(
    nearest_left2: Option2<(Idx, PreAst)>,
    current: Option<PreAst>,
    nearest_right2: Option2<(Idx, PreAst)>,
) -> Option<AstData> {
    let Some(PreAst::Opr(opr)) = current else {
        return None;
    };
    match opr {
        Opr::Prefix(opr) => {
            let Some((opd, PreAst::Ast(_))) = nearest_right2.first() else {
                return None;
            };
            if let Some((_, ast)) = nearest_right2.second() {
                match ast {
                    PreAst::Keyword(_) => (),
                    PreAst::Opr(right_opr) => match right_opr {
                        Opr::Prefix(_) => (),
                        Opr::Binary(right_opr) => {
                            // every binary opr in our small language is left associative, so `<` instead of `<=`
                            if right_opr.precedence() > opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Suffix(right_opr) => {
                            if right_opr.precedence() > opr.precedence() {
                                return None;
                            }
                        }
                    },
                    PreAst::Ast(_) => (),
                    // function call or index takes higher precedence
                    PreAst::LeftDelimiter(_) => return None,
                    PreAst::RightDelimiter(_) => (),
                    PreAst::Separator(_) => (),
                }
            };
            Some(AstData::Prefix { opr, opd })
        }
        Opr::Binary(opr) => {
            let Some((lopd, PreAst::Ast(lopd_ast))) = nearest_left2.first() else {
                return None;
            };
            let lopd_ident = match lopd_ast {
                AstData::Ident(ident) => Some(ident),
                _ => None,
            };
            let Some((ropd, PreAst::Ast(_))) = nearest_right2.first() else {
                return None;
            };
            if let Some((_, ast)) = nearest_left2.second() {
                match ast {
                    PreAst::Keyword(kw) => (),
                    PreAst::Opr(left_opr) => match left_opr {
                        Opr::Prefix(left_opr) => {
                            if left_opr.precedence() >= opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Binary(left_opr) => {
                            /// every binary opr in our small language is left associative, so `>=` instead of `>`
                            if left_opr.precedence() >= opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Suffix(_) => (), // actually this will be a syntax error
                    },
                    PreAst::Ast(
                        AstData::SeparatedItem { .. }
                        | AstData::LetInit { .. }
                        | AstData::Return { .. }
                        | AstData::Assert { .. }
                        | AstData::Defn { .. },
                    ) => (),
                    PreAst::Ast(_) => {
                        if opr != BinaryOpr::LightArrow {
                            return None;
                        }
                    }
                    PreAst::LeftDelimiter(_) => (),
                    PreAst::RightDelimiter(_) => return None,
                    PreAst::Separator(_) => (),
                }
            };
            if let Some((_, ast)) = nearest_right2.second() {
                match ast {
                    PreAst::Keyword(kw) => match kw {
                        Keyword::ELSE => return None,
                        _ => (),
                    },
                    PreAst::Opr(right_opr) => match right_opr {
                        Opr::Prefix(_) => (), // actually this will be a syntax error
                        Opr::Binary(right_opr) => {
                            /// every binary opr in our small language is left associative, so `<` instead of `<=`
                            if right_opr.precedence() > opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Suffix(right_opr) => {
                            if right_opr.precedence() >= opr.precedence() {
                                return None;
                            }
                        }
                    },
                    // function call or index takes higher precedence
                    PreAst::LeftDelimiter(_) => return None,
                    PreAst::RightDelimiter(_) => (),
                    PreAst::Ast(_) => (),
                    PreAst::Separator(_) => (),
                }
            };
            Some(AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            })
        }
        Opr::Suffix(opr) => {
            let Some((opd, PreAst::Ast(_))) = nearest_left2.first() else {
                return None;
            };
            if let Some((_, ast)) = nearest_left2.second() {
                match ast {
                    PreAst::Keyword(_) => (),
                    PreAst::Opr(right_opr) => match right_opr {
                        Opr::Prefix(right_opr) => {
                            if right_opr.precedence() > opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Binary(right_opr) => {
                            /// every binary opr in our small language is left associative, so `<` instead of `<=`
                            if right_opr.precedence() > opr.precedence() {
                                return None;
                            }
                        }
                        Opr::Suffix(_) => (),
                    },
                    PreAst::LeftDelimiter(_) => (),
                    PreAst::RightDelimiter(_) => return None,
                    PreAst::Ast(
                        AstData::SeparatedItem { .. }
                        | AstData::LetInit { .. }
                        | AstData::Return { .. }
                        | AstData::Assert { .. }
                        | AstData::Defn { .. },
                    ) => (),
                    PreAst::Ast(_) => return None,
                    PreAst::Separator(_) => (),
                }
            };
            Some(AstData::Suffix { opr, opd })
        }
    }
}

/// returns sequence of remaining PreAsts and new parent idxs
pub(crate) fn reduce_pre_asts_by_opr(
    pre_asts: Seq<Option<PreAst>>,
    new_asts: Seq<Option<AstData>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Idx>>) {
    let new_asts_nearest_left = new_asts.nearest_left();
    let pre_asts = reduce_pre_ast_by_new_ast.apply(pre_asts, new_asts);
    let (pre_asts, new_parents) = reduce_pre_ast_by_opr_left
        .apply_enumerated(new_asts_nearest_left, pre_asts)
        .decouple();
    let new_asts_nearest_right = new_asts.nearest_right();
    reduce_pre_ast_by_opr_right
        .apply_enumerated(new_asts_nearest_right, pre_asts, new_parents)
        .decouple()
}

fn reduce_pre_ast_by_new_ast(pre_ast: Option<PreAst>, new_ast: Option<AstData>) -> Option<PreAst> {
    if new_ast.is_some() {
        None
    } else {
        pre_ast
    }
}

fn reduce_pre_ast_by_opr_left(
    idx: Idx,
    new_ast_nearest_left: Option<(Idx, AstData)>,
    pre_ast: Option<PreAst>,
) -> (Option<PreAst>, Option<Idx>) {
    let Some(pre_ast) = pre_ast else {
        return (None, None);
    };
    let Some((new_ast_idx, new_ast_data)) = new_ast_nearest_left else {
        return (Some(pre_ast), None);
    };
    match new_ast_data {
        AstData::Binary { ropd: opd, .. } | AstData::Prefix { opd, .. } if opd == idx => {
            (None, Some(new_ast_idx))
        }
        _ => (Some(pre_ast), None),
    }
}

fn reduce_pre_ast_by_opr_right(
    idx: Idx,
    new_ast_nearest_right: Option<(Idx, AstData)>,
    pre_ast: Option<PreAst>,
    new_parent: Option<Idx>,
) -> (Option<PreAst>, Option<Idx>) {
    let Some(pre_ast) = pre_ast else {
        return (None, new_parent);
    };
    if let Some(new_parent) = new_parent {
        return (None, Some(new_parent));
    }
    let Some((new_ast_idx, new_ast_data)) = new_ast_nearest_right else {
        return (Some(pre_ast), None);
    };
    match new_ast_data {
        AstData::Binary { lopd: opd, .. } | AstData::Suffix { opd, .. } if opd == idx => {
            (None, Some(new_ast_idx))
        }
        _ => (Some(pre_ast), None),
    }
}

#[test]
fn reduce_pre_ast_by_opr_right_works() {
    assert_eq!(
        reduce_pre_ast_by_opr_right(
            idx!(0),
            Some((
                idx!(1),
                AstData::Binary {
                    lopd: idx!(0),
                    opr: BinaryOpr::Add,
                    ropd: idx!(2),
                    lopd_ident: None
                }
            )),
            Some(PreAst::Ast(AstData::Literal(Literal::Int(1)))),
            None,
        ),
        (None, Some(idx!(1)))
    );
}

#[test]
fn reduce_n_times_for_opr_works1() {
    t(
        "1",
        0,
        expect![[r#"
            [
                #0 `1`: "1" ✓,
            ]
        "#]],
    );
    t(
        "1+1",
        1,
        expect![[r#"
            [
                #0 `1`: "1",
                #1 `+`: "1 + 1" ✓,
                #2 `1`: "1",
            ]
        "#]],
    );
    t(
        "1+2*3",
        1,
        expect![[r#"
            [
                #0 `1`: "1" ✓,
                #1 `+`: `+`,
                #2 `2`: "2",
                #3 `*`: "2 * 3" ✓,
                #4 `3`: "3",
            ]
        "#]],
    );
    t(
        "1+2*3",
        2,
        expect![[r#"
            [
                #0 `1`: "1",
                #1 `+`: "1 + 2 * 3" ✓,
                #2 `2`: "2",
                #3 `*`: "2 * 3",
                #4 `3`: "3",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/reduce.rs <==
use super::*;
use super::{
    call::reduce_by_call, defn::reduce_by_defn, delimited::reduce_by_delimited, opr::reduce_by_opr,
    show::show_asts, stmt::reduce_by_stmt, utils::update_pre_asts_by_new_asts,
};
use cybertron::{
    debug::{is_debug, set_debug},
    prelude::*,
    seq::any::AnySeq,
};
use indexmap::IndexMap;

pub fn reduce(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let (pre_asts, allocated_asts) = reduce_by_opr(pre_asts, allocated_asts);
    let (pre_asts, allocated_asts) = reduce_by_delimited(pre_asts, allocated_asts);
    let (pre_asts, allocated_asts) = reduce_by_call(pre_asts, allocated_asts);
    let (pre_asts, allocated_asts) = reduce_by_stmt(pre_asts, allocated_asts);
    let (pre_asts, allocated_asts) = reduce_by_defn(pre_asts, allocated_asts);
    (pre_asts, allocated_asts)
}

pub fn reduce_n_times(
    mut pre_asts: Seq<Option<PreAst>>,
    mut allocated_asts: Seq<Option<Ast>>,
    n: usize,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    for _ in 0..n {
        let (pre_asts1, allocated_asts1) = reduce(pre_asts, allocated_asts);
        pre_asts = pre_asts1;
        allocated_asts = allocated_asts1;
    }
    (pre_asts, allocated_asts)
}

#[cfg(test)]
pub(super) fn t(input: &str, n: usize, expect: Expect) {
    let tokens = tokenize(input);
    let pre_asts = calc_pre_ast_initial_seq(tokens);
    let allocated_asts: Seq<Option<Ast>> = tokens.map(|token| token.into());
    let (pre_asts, asts) = reduce_n_times(pre_asts, allocated_asts, n);
    expect.assert_debug_eq(&show_asts(tokens, asts));
}

#[test]
fn reduce_n_times_works() {
    t(
        "",
        1,
        expect![[r#"
        []
    "#]],
    );
    t(
        "fn f() { 1; (2); }",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() { 1; (2);  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { 1; (2);  }",
                #5 `1`: "1",
                #6 `;`: "1; ",
                #7 `(`: `(`,
                #8 `2`: "2",
                #9 `)`: "(2)",
                #10 `;`: "(2); ",
                #11 `}`: "{ 1; (2);  }",
            ]
        "#]],
    );
    t(
        "fn f() { 1; g(2); }",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() { 1; g(2);  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { 1; g(2);  }",
                #5 `1`: "1",
                #6 `;`: "1; ",
                #7 `g`: "g",
                #8 `(`: "g(2)",
                #9 `2`: "2",
                #10 `)`: "(2)",
                #11 `;`: "g(2); ",
                #12 `}`: "{ 1; g(2);  }",
            ]
        "#]],
    );
    t(
        "fn f() { 1; let x = g(2); }",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() { 1; let x = g(2);  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { 1; let x = g(2);  }",
                #5 `1`: "1",
                #6 `;`: "1; ",
                #7 `let`: "let x = g(2)",
                #8 `x`: "x",
                #9 `=`: "x = g(2)",
                #10 `g`: "g",
                #11 `(`: "g(2)",
                #12 `2`: "2",
                #13 `)`: "(2)",
                #14 `;`: "let x = g(2); ",
                #15 `}`: "{ 1; let x = g(2);  }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/stmt.rs <==
use super::*;
use token::{
    delimiter::{LCURL, RCURL},
    keyword::StmtKeyword,
};

pub(super) fn reduce_by_stmt(
    pre_asts: Seq<Option<PreAst>>,
    allocated_asts: Seq<Option<Ast>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Ast>>) {
    let pre_asts_nearest_left2 = pre_asts.nearest_left2();
    let pre_asts_nearest_right2 = pre_asts.nearest_right2();
    let new_stmt_asts =
        new_stmt_ast.apply(pre_asts_nearest_left2, pre_asts, pre_asts_nearest_right2);
    let (pre_asts, new_parents) = reduce_pre_asts_by_stmt(pre_asts, new_stmt_asts);
    let allocated_asts =
        allocate_asts_and_update_parents(allocated_asts, new_stmt_asts, new_parents);
    let pre_asts = update_pre_asts_by_new_asts(pre_asts, new_stmt_asts);
    (pre_asts, allocated_asts)
}

// todo: return, assert
fn new_stmt_ast(
    pre_ast_nearest_left2: Option2<(Idx, PreAst)>,
    pre_ast: Option<PreAst>,
    pre_ast_nearest_right2: Option2<(Idx, PreAst)>,
) -> Option<AstData> {
    let PreAst::Keyword(Keyword::Stmt(kw)) = pre_ast? else {
        return None;
    };
    match kw {
        StmtKeyword::Let => {
            let Some((idx1, PreAst::Ast(ast))) = pre_ast_nearest_right2.first() else {
                return None;
            };
            if let Some((_, pre_ast)) = pre_ast_nearest_right2.second() {
                match pre_ast {
                    PreAst::Keyword(_) => (),
                    PreAst::Opr(_) | PreAst::LeftDelimiter(_) => return None,
                    PreAst::RightDelimiter(_) => (),
                    PreAst::Ast(_) => return None,
                    PreAst::Separator(separator) => match separator {
                        Separator::Comma => return None,
                        Separator::Semicolon => (),
                    },
                }
            }
            let (pattern, initial_value) = match ast {
                AstData::Binary {
                    lopd,
                    lopd_ident,
                    opr: BinaryOpr::Assign,
                    ropd,
                } => (lopd, Some(ropd)),
                AstData::Ident(_)
                | AstData::Prefix { .. }
                | AstData::Binary { .. }
                | AstData::Delimited { .. }
                | AstData::Call { .. } => (idx1, None),
                _ => return None,
            };
            Some(AstData::LetInit {
                expr: idx1,
                pattern,
                initial_value,
            })
        }
        StmtKeyword::Return => {
            let Some((idx1, PreAst::Ast(ast))) = pre_ast_nearest_right2.first() else {
                return None;
            };
            if let Some((_, pre_ast)) = pre_ast_nearest_right2.second() {
                match pre_ast {
                    PreAst::Keyword(_) => (),
                    PreAst::Opr(_) | PreAst::LeftDelimiter(_) => return None,
                    PreAst::RightDelimiter(_) => (),
                    PreAst::Ast(_) => return None,
                    PreAst::Separator(separator) => match separator {
                        Separator::Comma => return None,
                        Separator::Semicolon => (),
                    },
                }
            }
            Some(AstData::Return { result: idx1 })
        }
        StmtKeyword::Assert => {
            let Some((idx1, PreAst::Ast(ast))) = pre_ast_nearest_right2.first() else {
                return None;
            };
            if let Some((_, pre_ast)) = pre_ast_nearest_right2.second() {
                match pre_ast {
                    PreAst::Keyword(_) => (),
                    PreAst::Opr(_) | PreAst::LeftDelimiter(_) => return None,
                    PreAst::RightDelimiter(_) => (),
                    PreAst::Ast(_) => return None,
                    PreAst::Separator(separator) => match separator {
                        Separator::Comma => return None,
                        Separator::Semicolon => (),
                    },
                }
            }
            Some(AstData::Assert { condition: idx1 })
        }
        StmtKeyword::If => {
            let Some((condition, PreAst::Ast(ast1))) = pre_ast_nearest_right2.first() else {
                return None;
            };
            let Some((
                body,
                PreAst::Ast(AstData::Delimited {
                    left_delimiter: LCURL,
                    right_delimiter: RCURL,
                    ..
                }),
            )) = pre_ast_nearest_right2.second()
            else {
                return None;
            };
            Some(AstData::If { condition, body })
        }
        StmtKeyword::Else => {
            let Some((if_stmt, PreAst::Ast(AstData::If { .. }))) = pre_ast_nearest_left2.first()
            else {
                return None;
            };
            let Some((
                body,
                PreAst::Ast(
                    AstData::Delimited {
                        left_delimiter: LCURL,
                        right_delimiter: RCURL,
                        ..
                    }
                    | AstData::If { .. }
                    | AstData::Else { .. },
                ),
            )) = pre_ast_nearest_right2.first()
            else {
                return None;
            };
            if let Some((_, PreAst::Keyword(Keyword::ELSE))) = pre_ast_nearest_right2.second() {
                return None;
            }
            Some(AstData::Else { if_stmt, body })
        }
    }
}

fn reduce_pre_asts_by_stmt(
    pre_asts: Seq<Option<PreAst>>,
    new_asts: Seq<Option<AstData>>,
) -> (Seq<Option<PreAst>>, Seq<Option<Idx>>) {
    let new_asts_nearest_left = new_asts.nearest_left();
    let new_asts_nearest_right = new_asts.nearest_right();
    reduce_pre_ast_by_stmt
        .apply_enumerated(new_asts_nearest_left, new_asts_nearest_right, pre_asts)
        .decouple()
}

fn reduce_pre_ast_by_stmt(
    idx: Idx,
    new_ast_nearest_left: Option<(Idx, AstData)>,
    new_ast_nearest_right: Option<(Idx, AstData)>,
    pre_ast: Option<PreAst>,
) -> (Option<PreAst>, Option<Idx>) {
    if let Some((idx1, ast)) = new_ast_nearest_left {
        match ast {
            AstData::LetInit { expr, .. } if expr == idx => (None, Some(idx1)),
            AstData::Return { result } if result == idx => (None, Some(idx1)),
            AstData::Assert { condition } if condition == idx => (None, Some(idx1)),
            AstData::If {
                condition, body, ..
            } if condition == idx || body == idx => (None, Some(idx1)),
            AstData::Else { body, .. } if body == idx => (None, Some(idx1)),
            _ => (pre_ast, None),
        }
    } else if let Some((idx1, AstData::Else { if_stmt, .. })) = new_ast_nearest_right
        && if_stmt == idx
    {
        (None, Some(idx1))
    } else {
        (pre_ast, None)
    }
}

#[test]
fn reduce_n_times_for_let_stmt_works() {
    t(
        "let x = 1",
        2,
        expect![[r#"
            [
                #0 `let`: "let x = 1" ✓,
                #1 `x`: "x",
                #2 `=`: "x = 1",
                #3 `1`: "1",
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_return_stmt_works() {
    t(
        "return x",
        2,
        expect![[r#"
            [
                #0 `return`: "return x" ✓,
                #1 `x`: "x",
            ]
        "#]],
    );
    t(
        "return x + 1",
        2,
        expect![[r#"
            [
                #0 `return`: "return x + 1" ✓,
                #1 `x`: "x",
                #2 `+`: "x + 1",
                #3 `1`: "1",
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_assert_stmt_works() {
    t(
        "assert x",
        2,
        expect![[r#"
            [
                #0 `assert`: "assert x" ✓,
                #1 `x`: "x",
            ]
        "#]],
    );
    t(
        "assert x + 1",
        2,
        expect![[r#"
            [
                #0 `assert`: "assert x + 1" ✓,
                #1 `x`: "x",
                #2 `+`: "x + 1",
                #3 `1`: "1",
            ]
        "#]],
    );
}

#[test]
fn reduce_n_times_for_if_else_stmt_works() {
    t(
        "if 1 == 2 { 3 }",
        2,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }" ✓,
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else { 4 }",
        2,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }" ✓,
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: `else`,
                #8 `{`: `{`,
                #9 `4`: "4",
                #10 `}`: "{ 4 }" ✓,
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else { 4 }",
        3,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }",
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: "if 1 == 2 { 3 } else { 4 }" ✓,
                #8 `{`: `{`,
                #9 `4`: "4",
                #10 `}`: "{ 4 }",
            ]
        "#]],
    );
    t(
        "1 + if 1 == 2 { 3 } else { 4 }",
        3,
        expect![[r#"
            [
                #0 `1`: "1" ✓,
                #1 `+`: `+`,
                #2 `if`: "if 1 == 2 { 3 }",
                #3 `1`: "1",
                #4 `==`: "1 == 2",
                #5 `2`: "2",
                #6 `{`: `{`,
                #7 `3`: "3",
                #8 `}`: "{ 3 }",
                #9 `else`: "if 1 == 2 { 3 } else { 4 }" ✓,
                #10 `{`: `{`,
                #11 `4`: "4",
                #12 `}`: "{ 4 }",
            ]
        "#]],
    );
    t(
        "1 + if 1 == 2 { 3 } else { 4 }",
        4,
        expect![[r#"
            [
                #0 `1`: "1",
                #1 `+`: "1 + if 1 == 2 { 3 } else { 4 }" ✓,
                #2 `if`: "if 1 == 2 { 3 }",
                #3 `1`: "1",
                #4 `==`: "1 == 2",
                #5 `2`: "2",
                #6 `{`: `{`,
                #7 `3`: "3",
                #8 `}`: "{ 3 }",
                #9 `else`: "if 1 == 2 { 3 } else { 4 }",
                #10 `{`: `{`,
                #11 `4`: "4",
                #12 `}`: "{ 4 }",
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else if 1 == 3 { 4 }",
        4,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }",
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: "if 1 == 2 { 3 } else if 1 == 3 { 4 }" ✓,
                #8 `if`: "if 1 == 3 { 4 }",
                #9 `1`: "1",
                #10 `==`: "1 == 3",
                #11 `3`: "3",
                #12 `{`: `{`,
                #13 `4`: "4",
                #14 `}`: "{ 4 }",
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else if 1 == 3 { 4 }",
        5,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }",
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: "if 1 == 2 { 3 } else if 1 == 3 { 4 }" ✓,
                #8 `if`: "if 1 == 3 { 4 }",
                #9 `1`: "1",
                #10 `==`: "1 == 3",
                #11 `3`: "3",
                #12 `{`: `{`,
                #13 `4`: "4",
                #14 `}`: "{ 4 }",
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else if 1 == 3 { 4 } else { 5 }",
        4,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }",
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: "if 1 == 2 { 3 } else if 1 == 3 { 4 } else { 5 }" ✓,
                #8 `if`: "if 1 == 3 { 4 }",
                #9 `1`: "1",
                #10 `==`: "1 == 3",
                #11 `3`: "3",
                #12 `{`: `{`,
                #13 `4`: "4",
                #14 `}`: "{ 4 }",
                #15 `else`: "if 1 == 3 { 4 } else { 5 }",
                #16 `{`: `{`,
                #17 `5`: "5",
                #18 `}`: "{ 5 }",
            ]
        "#]],
    );
    t(
        "if 1 == 2 { 3 } else if 1 == 3 { 4 } else { 5 }",
        5,
        expect![[r#"
            [
                #0 `if`: "if 1 == 2 { 3 }",
                #1 `1`: "1",
                #2 `==`: "1 == 2",
                #3 `2`: "2",
                #4 `{`: `{`,
                #5 `3`: "3",
                #6 `}`: "{ 3 }",
                #7 `else`: "if 1 == 2 { 3 } else if 1 == 3 { 4 } else { 5 }" ✓,
                #8 `if`: "if 1 == 3 { 4 }",
                #9 `1`: "1",
                #10 `==`: "1 == 3",
                #11 `3`: "3",
                #12 `{`: `{`,
                #13 `4`: "4",
                #14 `}`: "{ 4 }",
                #15 `else`: "if 1 == 3 { 4 } else { 5 }",
                #16 `{`: `{`,
                #17 `5`: "5",
                #18 `}`: "{ 5 }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ast/utils.rs <==
use super::*;

pub(super) fn update_pre_asts_by_new_asts(
    pre_asts: Seq<Option<PreAst>>,
    new_asts: Seq<Option<AstData>>,
) -> Seq<Option<PreAst>> {
    update_pre_ast_by_new_ast.apply(pre_asts, new_asts)
}

fn update_pre_ast_by_new_ast(pre_ast: Option<PreAst>, new_ast: Option<AstData>) -> Option<PreAst> {
    new_ast.map(PreAst::Ast).or(pre_ast)
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/bin/gen_mini_husky_basic.rs <==
use cybertron_mini_husky_compiler::rnd::basic::rnd_codes;
use std::fs;
use std::io::{self, Read, Write};
use std::path::Path;
use std::path::PathBuf;

fn main() {
    let dir = PathBuf::from("data/mini-husky/basic");
    assert!(dir.exists());

    // Predefined sets of parameters
    let params = vec![
        (10000, 10, 0.5),
        (50000, 15, 0.5),
        (100000, 20, 0.5),
        (1000000, 20, 0.5),
    ];

    // Keep track of files we're going to write
    let mut files_to_keep = Vec::new();

    for (n, max_fns, error_rate) in &params {
        let dataset_filename = dir.join(format!(
            "dataset-n{}-f{}-e{:.2}.msgpack",
            n, max_fns, error_rate
        ));
        files_to_keep.push(dataset_filename.clone());

        // Generate the random codes
        let data = rnd_codes(*n, *max_fns, *error_rate);

        // Write to the file
        let mut file = fs::File::create(&dataset_filename).expect("Unable to create file");
        // file.write_all(&rmp_serde::to_vec(&data).expect("Unable to serialize data"))
        //     .expect("Unable to write data
        write_if_different(&dataset_filename, &data).expect("Unable to write data");
    }

    // Clear other files in the folder
    for entry in fs::read_dir(&dir).expect("Unable to read directory") {
        if let Ok(entry) = entry {
            let path = entry.path();
            if path.is_file()
                && path.extension().unwrap_or_default() == "msgpack"
                && !files_to_keep.contains(&path)
            {
                fs::remove_file(&path).expect("Unable to remove file");
                println!("Removed old file: {:?}", path);
            }
        }
    }
}

fn write_if_different<T: serde::Serialize>(dataset_filepath: &Path, data: &T) -> io::Result<()> {
    let new_data = rmp_serde::to_vec(&data).expect("Unable to serialize data");

    if dataset_filepath.exists() {
        let mut existing_file = fs::File::open(&dataset_filepath)?;
        let mut existing_data = Vec::new();
        existing_file.read_to_end(&mut existing_data)?;

        // Compare the current and new data
        if existing_data == new_data {
            println!("No changes detected, skipping write.");
            return Ok(()); // Skip writing if the data is identical
        }
    }

    let mut file = fs::File::create(&dataset_filepath)?;
    file.write_all(&new_data)?;
    println!("Data written to {:?}", dataset_filepath);

    Ok(())
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/lib.rs <==
#![feature(let_chains)]

pub mod ast;
pub mod rank;
pub mod rnd;
pub mod role;
pub mod scope;
pub mod show;
pub mod symbol;
pub mod token;
pub mod ty;

use self::{
    ast::{helpers::*, *},
    rank::*,
    role::*,
    show::*,
    symbol::*,
    token::{ident::*, keyword::*, literal::*, opr::*, separator::*, *},
};
use cybertron::prelude::*;
#[cfg(test)]
use expect_test::*;
use print_utils::p;


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/rank.rs <==
use crate::{
    show::{show_asts, show_asts_mapped_values},
    *,
};

#[derive(Debug, Default, PartialEq, Eq, Clone, Copy)]
pub struct Rank(u8);

impl Rank {
    fn next(self) -> Self {
        Self(self.0 + 1)
    }
}

pub fn calc_ranks(asts: Seq<Option<Ast>>) -> Seq<Option<Rank>> {
    let counts = asts.count_past_by_attention(asts, |ast, ast1| {
        let Some(ast) = ast else { return false };
        let Some(ast1) = ast1 else { return false };
        ast.parent == ast1.parent
    });
    (|c: usize, ast| {
        ast?;
        Some(Rank(c.try_into().unwrap()))
    })
    .apply(counts, asts)
}

pub fn calc_ranks1(asts: Seq<Option<Ast>>, n: usize) -> Seq<Option<Rank>> {
    let mut ranks: Seq<Option<Rank>> = asts.map(|_| None);
    for _ in 0..n {
        ranks = calc_sibling_indicies_step(asts, ranks);
    }
    ranks
}

fn calc_sibling_indicies_step(
    asts: Seq<Option<Ast>>,
    ranks: Seq<Option<Rank>>,
) -> Seq<Option<Rank>> {
    let previous_ranks = ranks.nearest_left_filtered_by_attention(asts, asts, |ast, ast1| {
        let Some(ast) = ast else { return false };
        let Some(ast1) = ast1 else { return false };
        ast.parent == ast1.parent
    });
    let ranks = (|ast, rank, previous_rank: Option<Option<Rank>>| {
        let _ = ast?;
        if let Some(rank) = rank {
            return Some(rank);
        }
        let Some(previous_rank) = previous_rank else {
            return Some(Default::default());
        };
        Some(previous_rank?.next())
    })
    .apply(asts, ranks, previous_ranks);
    ranks
}

#[test]
fn calc_ranks_works() {
    fn t(input: &str, n: usize, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, n);
        let ranks = calc_ranks(asts);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ranks));
    }
    t(
        "1",
        10,
        expect![[r#"
            [
                #0 `1`: "1" ✓ → Rank(0),
            ]
        "#]],
    );
    t(
        "1+1",
        10,
        expect![[r#"
            [
                #0 `1`: "1" → Rank(0),
                #1 `+`: "1 + 1" ✓ → Rank(0),
                #2 `1`: "1" → Rank(1),
            ]
        "#]],
    );
    t(
        "1+1*2",
        10,
        expect![[r#"
            [
                #0 `1`: "1" → Rank(0),
                #1 `+`: "1 + 1 * 2" ✓ → Rank(0),
                #2 `1`: "1" → Rank(0),
                #3 `*`: "1 * 2" → Rank(1),
                #4 `2`: "2" → Rank(1),
            ]
        "#]],
    );
    t(
        "fn f() {}",
        10,
        expect![[r#"
        [
            #0 `fn`: "fn f() {}" ✓ → Rank(0),
            #1 `f`: "f" → Rank(0),
            #2 `(`: `(`,
            #3 `)`: "()" → Rank(0),
            #4 `{`: "() {}" → Rank(1),
            #5 `}`: "{}" → Rank(1),
        ]
    "#]],
    );
    t(
        "fn f() { let x = 1; let y = g(x, 1, 2); }",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x = 1; let y = g(x, 1, 2);  }" ✓ → Rank(0),
                #1 `f`: "f" → Rank(0),
                #2 `(`: `(`,
                #3 `)`: "()" → Rank(0),
                #4 `{`: "() { let x = 1; let y = g(x, 1, 2);  }" → Rank(1),
                #5 `let`: "let x = 1" → Rank(0),
                #6 `x`: "x" → Rank(0),
                #7 `=`: "x = 1" → Rank(0),
                #8 `1`: "1" → Rank(1),
                #9 `;`: "let x = 1; " → Rank(0),
                #10 `let`: "let y = g(x, 1, 2)" → Rank(0),
                #11 `y`: "y" → Rank(0),
                #12 `=`: "y = g(x, 1, 2)" → Rank(0),
                #13 `g`: "g" → Rank(0),
                #14 `(`: "g(x, 1, 2)" → Rank(1),
                #15 `x`: "x" → Rank(0),
                #16 `,`: "x, " → Rank(0),
                #17 `1`: "1" → Rank(0),
                #18 `,`: "1, " → Rank(1),
                #19 `2`: "2" → Rank(2),
                #20 `)`: "(x, 1, 2)" → Rank(1),
                #21 `;`: "let y = g(x, 1, 2); " → Rank(1),
                #22 `}`: "{ let x = 1; let y = g(x, 1, 2);  }" → Rank(1),
            ]
        "#]],
    );
}

#[test]
fn calc_ranks1_works() {
    fn t(input: &str, n: usize, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, n);
        let ranks = calc_ranks1(asts, 10);
        assert_eq!(ranks, calc_ranks(asts), "input = {:?}", input);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ranks));
    }
    t(
        "1",
        10,
        expect![[r#"
            [
                #0 `1`: "1" ✓ → Rank(0),
            ]
        "#]],
    );
    t(
        "1+1",
        10,
        expect![[r#"
            [
                #0 `1`: "1" → Rank(0),
                #1 `+`: "1 + 1" ✓ → Rank(0),
                #2 `1`: "1" → Rank(1),
            ]
        "#]],
    );
    t(
        "1+1*2",
        10,
        expect![[r#"
            [
                #0 `1`: "1" → Rank(0),
                #1 `+`: "1 + 1 * 2" ✓ → Rank(0),
                #2 `1`: "1" → Rank(0),
                #3 `*`: "1 * 2" → Rank(1),
                #4 `2`: "2" → Rank(1),
            ]
        "#]],
    );
    t(
        "g(x, 1, 2)",
        10,
        expect![[r#"
            [
                #0 `g`: "g" → Rank(0),
                #1 `(`: "g(x, 1, 2)" ✓ → Rank(0),
                #2 `x`: "x" → Rank(0),
                #3 `,`: "x, " → Rank(0),
                #4 `1`: "1" → Rank(0),
                #5 `,`: "1, " → Rank(1),
                #6 `2`: "2" → Rank(2),
                #7 `)`: "(x, 1, 2)" → Rank(1),
            ]
        "#]],
    );
    t(
        "g(x, 1, 2, 3)",
        10,
        expect![[r#"
            [
                #0 `g`: "g" → Rank(0),
                #1 `(`: "g(x, 1, 2, 3)" ✓ → Rank(0),
                #2 `x`: "x" → Rank(0),
                #3 `,`: "x, " → Rank(0),
                #4 `1`: "1" → Rank(0),
                #5 `,`: "1, " → Rank(1),
                #6 `2`: "2" → Rank(0),
                #7 `,`: "2, " → Rank(2),
                #8 `3`: "3" → Rank(3),
                #9 `)`: "(x, 1, 2, 3)" → Rank(1),
            ]
        "#]],
    );
    t(
        "fn f() {}",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓ → Rank(0),
                #1 `f`: "f" → Rank(0),
                #2 `(`: `(`,
                #3 `)`: "()" → Rank(0),
                #4 `{`: "() {}" → Rank(1),
                #5 `}`: "{}" → Rank(1),
            ]
        "#]],
    );
    t(
        "fn f() { let x = 1; let y = g(x, 1, 2); }",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x = 1; let y = g(x, 1, 2);  }" ✓ → Rank(0),
                #1 `f`: "f" → Rank(0),
                #2 `(`: `(`,
                #3 `)`: "()" → Rank(0),
                #4 `{`: "() { let x = 1; let y = g(x, 1, 2);  }" → Rank(1),
                #5 `let`: "let x = 1" → Rank(0),
                #6 `x`: "x" → Rank(0),
                #7 `=`: "x = 1" → Rank(0),
                #8 `1`: "1" → Rank(1),
                #9 `;`: "let x = 1; " → Rank(0),
                #10 `let`: "let y = g(x, 1, 2)" → Rank(0),
                #11 `y`: "y" → Rank(0),
                #12 `=`: "y = g(x, 1, 2)" → Rank(0),
                #13 `g`: "g" → Rank(0),
                #14 `(`: "g(x, 1, 2)" → Rank(1),
                #15 `x`: "x" → Rank(0),
                #16 `,`: "x, " → Rank(0),
                #17 `1`: "1" → Rank(0),
                #18 `,`: "1, " → Rank(1),
                #19 `2`: "2" → Rank(2),
                #20 `)`: "(x, 1, 2)" → Rank(1),
                #21 `;`: "let y = g(x, 1, 2); " → Rank(1),
                #22 `}`: "{ let x = 1; let y = g(x, 1, 2);  }" → Rank(1),
            ]
        "#]],
    );
}

#[test]
fn calc_ranks2_works() {
    fn t(input: &str, n: usize, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, n);
        let ranks = calc_ranks1(asts, 10);
        assert_eq!(ranks, calc_ranks(asts), "input = {:?}", input);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ranks));
    }
    t(
        "fn f() {}",
        10,
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓ → Rank(0),
                #1 `f`: "f" → Rank(0),
                #2 `(`: `(`,
                #3 `)`: "()" → Rank(0),
                #4 `{`: "() {}" → Rank(1),
                #5 `}`: "{}" → Rank(1),
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/rnd.rs <==
pub mod basic;


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/rnd/basic.rs <==
use rng_utils::XRng;
use serde::ser::{SerializeSeq, Serializer};
use serde::{Deserialize, Serialize};

pub fn rnd_codes(n: u64, max_fns: usize, error_rate: f64) -> Vec<(Vec<String>, Vec<TokenInfo>)> {
    let mut data = Vec::new();

    for seed in 0..n {
        data.push(rnd_code(seed, error_rate, max_fns));
    }
    data
}

#[derive(Serialize, Clone, Copy, Debug)]
pub struct TokenInfo {
    #[serde(serialize_with = "serialize_option_ast_kind")]
    ast_kind: Option<AstKind>,
    #[serde(serialize_with = "serialize_option_symbol_resolution")]
    symbol_resolution: Option<SymbolResolution>,
    #[serde(serialize_with = "serialize_option_type_error")]
    error: Option<TypeError>,
}

#[derive(Serialize, Clone, Copy, Debug)]
pub enum AstKind {
    FnEntityName = 1,
    ParameterType = 2,
    ParameterIdent = 3,
    FnEntityUsage = 4,
    CallLpar = 5,
    FnKeyword = 6,
    LetKeyword = 7,
    CallRpar = 8,
    IntLiteral = 9,
    FloatLiteral = 10,
    BoolLiteral = 11,
    ParametersLpar = 12,
    ParametersRpar = 13,
    FnBodyLcurl = 14,
    FnBodyRcurl = 15,
    ParameterTypeColon = 16,
    StmtColon = 17,
}

#[derive(Serialize, Clone, Copy, Debug)]
pub enum SymbolResolution {
    Fn = 1,
    Unresolved = 2,
}

#[derive(Serialize, Clone, Copy, Debug)]
pub enum TypeError {
    Expected = 1,
}

pub fn rnd_code(seed: u64, error_rate: f64, max_fns: usize) -> (Vec<String>, Vec<TokenInfo>) {
    let mut bcg = BasicCodeGenerator::new(seed, error_rate);
    bcg.gen_fns(max_fns);
    bcg.finish()
}

#[test]
fn rnd_code_works() {
    use expect_test::{expect, Expect};

    fn t(seed: u64, error_rate: f64, max_fns: usize, expect: Expect) {
        let (tokens, token_infos) = rnd_code(seed, error_rate, max_fns);
        let tokens_str = tokens.join(" ");
        let token_infos_str = token_infos
            .iter()
            .map(|info| format!("{:?}", info))
            .collect::<Vec<_>>()
            .join("\n");
        let result = format!(
            "Tokens:\n{}\n\nToken Infos:\n{}",
            tokens_str, token_infos_str
        );
        expect.assert_eq(&result);
    }

    t(
        0,
        0.1,
        5,
        expect![[r#"
        Tokens:
        fn f0 ( a : Int ) { } fn f1 ( a : Float ) { f0 ( 1 ) ; } fn f2 ( a : Bool ) { f1 ( 1.1 ) ; f0 ( 1 ) ; f0 ( 1 ) ; f1 ( 1.1 ) ; } fn f3 ( a : Bool ) { f0 ( 1 ) ; f1 ( 1.1 ) ; f2 ( 1 ) ; f0 ( 1 ) ; f2 ( 1 ) ; } fn f4 ( a : Float ) { f1 ( 1.1 ) ; f3 ( true ) ; f3 ( true ) ; f2 ( true ) ; f0 ( 1 ) ; }

        Token Infos:
        TokenInfo { ast_kind: Some(FnKeyword), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityName), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(ParametersLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterIdent), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterTypeColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterType), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParametersRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyLcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyRcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnKeyword), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityName), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(ParametersLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterIdent), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterTypeColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterType), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParametersRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyLcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyRcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnKeyword), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityName), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(ParametersLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterIdent), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterTypeColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterType), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParametersRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyLcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FloatLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FloatLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyRcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnKeyword), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityName), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(ParametersLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterIdent), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterTypeColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterType), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParametersRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyLcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FloatLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: Some(Expected) }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: Some(Expected) }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyRcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnKeyword), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityName), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(ParametersLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterIdent), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterTypeColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParameterType), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(ParametersRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyLcurl), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FloatLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(BoolLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(BoolLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(BoolLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnEntityUsage), symbol_resolution: Some(Fn), error: None }
        TokenInfo { ast_kind: Some(CallLpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(IntLiteral), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(CallRpar), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(StmtColon), symbol_resolution: None, error: None }
        TokenInfo { ast_kind: Some(FnBodyRcurl), symbol_resolution: None, error: None }"#]],
    );
}

struct BasicCodeGenerator {
    rng: XRng,
    functions: Vec<Function>,
    result: Vec<String>,
    token_infos: Vec<TokenInfo>,
    error_rate: f64,
    max_calls_per_fn: usize,
}

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum Type {
    Bool,
    Int,
    Float,
}

impl Type {
    fn repr(self) -> &'static str {
        match self {
            Type::Bool => "Bool",
            Type::Int => "Int",
            Type::Float => "Float",
        }
    }

    fn random_literal(self) -> &'static str {
        match self {
            Type::Bool => "true",
            Type::Int => "1",
            Type::Float => "1.1",
        }
    }
}

struct Function {
    input_ty: Type,
}

impl BasicCodeGenerator {
    fn new(seed: u64, error_rate: f64) -> Self {
        Self {
            rng: XRng::new(seed),
            functions: Default::default(),
            result: Vec::new(),
            token_infos: Vec::new(),
            error_rate,
            max_calls_per_fn: 5, // default value
        }
    }

    fn push_token(
        &mut self,
        token: impl Into<String>,
        ast_kind: Option<AstKind>,
        symbol_resolution: Option<SymbolResolution>,
        error: Option<TypeError>,
    ) {
        self.result.push(token.into());
        self.token_infos.push(TokenInfo {
            ast_kind,
            symbol_resolution,
            error,
        });
    }

    fn with_curly(&mut self, lcurl_kind: AstKind, rcurl_kind: AstKind, f: impl FnOnce(&mut Self)) {
        self.push_token("{", Some(lcurl_kind), None, None);
        f(self);
        self.push_token("}", Some(rcurl_kind), None, None);
    }

    fn gen_ty(&mut self, ast_kind: AstKind) -> Type {
        let ty = match self.rng.rand_range(0..3) {
            0 => Type::Bool,
            1 => Type::Int,
            2 => Type::Float,
            _ => unreachable!(),
        };
        self.push_token(ty.repr(), Some(ast_kind), None, None);
        ty
    }

    fn gen_fn(&mut self) {
        let len = self.functions.len();
        self.push_token("fn", Some(AstKind::FnKeyword), None, None);
        self.push_token(
            format!("f{len}"),
            Some(AstKind::FnEntityName),
            Some(SymbolResolution::Fn),
            None,
        );
        self.push_token("(", Some(AstKind::ParametersLpar), None, None);
        self.push_token("a", Some(AstKind::ParameterIdent), None, None);
        self.push_token(":", Some(AstKind::ParameterTypeColon), None, None);
        let input_ty = self.gen_ty(AstKind::ParameterType);
        self.push_token(")", Some(AstKind::ParametersRpar), None, None);
        self.with_curly(AstKind::FnBodyLcurl, AstKind::FnBodyRcurl, |gen| {
            if len > 0 {
                let num_calls = gen.rng.rand_range(1..=gen.max_calls_per_fn);
                for _ in 0..num_calls {
                    gen.gen_fn_call(len);
                }
            }
        });
        self.functions.push(Function { input_ty });
    }

    fn gen_fn_call(&mut self, len: usize) {
        let callee_index = self.rng.rand_range(0..len);
        let callee = &self.functions[callee_index];

        let has_ty_error = self.rng.randf64() < self.error_rate;
        let (arg_literal, literal_kind) = if has_ty_error {
            match callee.input_ty {
                Type::Bool => ("1", AstKind::IntLiteral),
                Type::Int => ("1.1", AstKind::FloatLiteral),
                Type::Float => ("true", AstKind::BoolLiteral),
            }
        } else {
            match callee.input_ty {
                Type::Bool => ("true", AstKind::BoolLiteral),
                Type::Int => ("1", AstKind::IntLiteral),
                Type::Float => ("1.1", AstKind::FloatLiteral),
            }
        };

        self.push_token(
            format!("f{callee_index}"),
            Some(AstKind::FnEntityUsage),
            Some(SymbolResolution::Fn),
            None,
        );
        self.push_token("(", Some(AstKind::CallLpar), None, None);
        self.push_token(
            arg_literal,
            Some(literal_kind),
            None,
            if has_ty_error {
                Some(TypeError::Expected)
            } else {
                None
            },
        );
        self.push_token(")", Some(AstKind::CallRpar), None, None);
        self.push_token(";", Some(AstKind::StmtColon), None, None);
    }

    fn gen_fns(&mut self, max_fns: usize) {
        let num_fns = self.rng.rand_range(3..=max_fns.max(3));
        for _ in 0..num_fns {
            self.gen_fn()
        }
    }

    fn finish(self) -> (Vec<String>, Vec<TokenInfo>) {
        (self.result, self.token_infos)
    }
}

fn serialize_option_ast_kind<S>(value: &Option<AstKind>, serializer: S) -> Result<S::Ok, S::Error>
where
    S: Serializer,
{
    match value {
        None => serializer.serialize_u8(0),
        Some(kind) => serializer.serialize_u8(*kind as u8),
    }
}

fn serialize_option_symbol_resolution<S>(
    value: &Option<SymbolResolution>,
    serializer: S,
) -> Result<S::Ok, S::Error>
where
    S: Serializer,
{
    match value {
        None => serializer.serialize_u8(0),
        Some(resolution) => serializer.serialize_u8(*resolution as u8),
    }
}

fn serialize_option_type_error<S>(
    value: &Option<TypeError>,
    serializer: S,
) -> Result<S::Ok, S::Error>
where
    S: Serializer,
{
    match value {
        None => serializer.serialize_u8(0),
        Some(TypeError::Expected) => serializer.serialize_u8(1),
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/role.rs <==
use crate::*;
use delimiter::Delimiter;
use ident::Ident;
use scope::Scope;

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum Role {
    LetStmt {
        pattern: Idx,
        initial_value: Option<Idx>,
    },
    LetStmtInner {
        pattern: Idx,
        initial_value: Idx,
    },
    LetStmtIdent,
    LetStmtTypedVariables {
        variables: Idx,
        ty: Idx,
    },
    StructDefn(Ident),
    EnumDefn(Ident),
    FnDefn(Ident),
    FnDefnCallForm {
        fn_ident: Ident,
        scope: Scope,
    },
    FnParameters {
        fn_ident: Ident,
        has_return_ty: bool,
        scope: Scope,
    },
    FnParametersAndReturnType {
        fn_ident: Ident,
        parameters: Idx,
        scope: Scope,
        return_ty: Idx,
    },
    FnBody(Ident),
    StructFields(Ident),
    FnParameter {
        fn_ident: Ident,
        rank: Rank,
        ty: Idx,
        fn_ident_idx: Idx,
        scope: Scope,
    },
    FnParameterIdent {
        scope: Scope,
    },
    FnParameterSeparated {
        fn_ident: Ident,
        rank: Rank,
        scope: Scope,
    },
    FnParameterType {
        fn_ident: Ident,
        rank: Rank,
    },
    FnOutputType {
        fn_ident: Ident,
    },
    StructField {
        ty_ident: Ident,
        field_ident: Ident,
        ty_idx: Idx,
    },
    StructFieldType {
        ty_ident: Ident,
        field_ident: Ident,
    },
    TypeArgument,
    TypeArguments,
    StructFieldSeparated(Ident),
    LetStmtVariablesType,
    LetStmtVariables,
}

impl Ast {
    fn role(self) -> Option<Role> {
        match self.data {
            AstData::LetInit {
                expr,
                pattern,
                initial_value,
            } => Some(Role::LetStmt {
                pattern,
                initial_value,
            }),
            AstData::Defn {
                keyword,
                ident_idx,
                ident,
                content,
            } => Some(match keyword {
                DefnKeyword::Struct => Role::StructDefn(ident),
                DefnKeyword::Enum => Role::EnumDefn(ident),
                DefnKeyword::Fn => Role::FnDefn(ident),
            }),
            _ => None,
        }
    }
}

pub fn calc_roles(
    asts: Seq<Option<Ast>>,
    scopes: Seq<Option<Scope>>,
    n: usize,
) -> Seq<Option<Role>> {
    let mut roles: Seq<Option<Role>> = asts.map(|ast| ast?.role());
    let ranks = calc_ranks(asts);
    for _ in 0..n {
        let parent_roles = parent_queries(asts, roles);
        roles = calc_roles_step(asts, parent_roles, roles, ranks, scopes);
    }
    roles
}

fn calc_roles_step(
    asts: Seq<Option<Ast>>,
    parent_roles: Seq<Option<Role>>,
    roles: Seq<Option<Role>>,
    ranks: Seq<Option<Rank>>,
    scopes: Seq<Option<Scope>>,
) -> Seq<Option<Role>> {
    calc_role_step.apply_enumerated(asts, parent_roles, roles, ranks, scopes)
}

fn calc_role_step(
    idx: Idx,
    ast: Option<Ast>,
    parent_role: Option<Role>,
    role: Option<Role>,
    rank: Option<Rank>,
    scope: Option<Scope>,
) -> Option<Role> {
    if let Some(role) = role {
        return Some(role);
    }
    let ast = ast?;
    if let Some(role) = ast.role() {
        return Some(role);
    }
    match parent_role? {
        Role::LetStmt {
            pattern,
            initial_value,
        } => match ast.data {
            AstData::Ident(ident) if idx == pattern => Some(Role::LetStmtIdent),
            AstData::Binary {
                lopd,
                opr: BinaryOpr::Assign,
                ropd,
                lopd_ident,
            } if lopd == pattern => Some(Role::LetStmtInner {
                pattern,
                initial_value: ropd,
            }),
            _ => None,
        },
        Role::LetStmtInner {
            pattern,
            initial_value,
        } => {
            if idx == pattern {
                match ast.data {
                    AstData::Ident(ident) => Some(Role::LetStmtIdent),
                    AstData::Binary {
                        lopd,
                        lopd_ident,
                        opr,
                        ropd,
                    } => Some(Role::LetStmtTypedVariables {
                        variables: lopd,
                        ty: ropd,
                    }),
                    _ => todo!(),
                }
            } else {
                None
            }
        }
        Role::LetStmtIdent => todo!(),
        Role::FnParameterIdent { scope } => todo!(),
        Role::StructDefn(ident) => match ast.data {
            AstData::Literal(_) => todo!(),
            AstData::Ident(_) => None,
            AstData::Prefix { opr, opd } => todo!(),
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => todo!(),
            AstData::Suffix { opd, opr } => todo!(),
            AstData::Delimited {
                left_delimiter_idx,
                left_delimiter,
                right_delimiter,
            } => Some(Role::StructFields(ident)),
            AstData::SeparatedItem { content, separator } => todo!(),
            AstData::Call { .. } => todo!(),
            AstData::LetInit {
                expr,
                pattern,
                initial_value,
            } => todo!(),
            AstData::Return { result } => todo!(),
            AstData::Assert { condition } => todo!(),
            AstData::If { condition, body } => todo!(),
            AstData::Else { if_stmt, body } => todo!(),
            AstData::Defn {
                keyword,
                ident_idx,
                ident,
                content,
            } => todo!(),
        },
        Role::EnumDefn(_) => None, // ad hoc
        Role::FnDefn(fn_ident) => match ast.data {
            AstData::Literal(_) => todo!(),
            AstData::Ident(_) => None,
            AstData::Prefix { opr, opd } => todo!(),
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => todo!(),
            AstData::Suffix { opd, opr } => todo!(),
            AstData::Delimited {
                left_delimiter_idx,
                left_delimiter,
                right_delimiter,
            } => todo!(),
            AstData::SeparatedItem { content, separator } => todo!(),
            AstData::Call {
                delimited_arguments,
                ..
            } => Some(Role::FnDefnCallForm {
                fn_ident,
                scope: match scope {
                    Some(scope) => scope.append(delimited_arguments),
                    None => Scope::new(delimited_arguments),
                },
            }),
            AstData::LetInit {
                expr,
                pattern,
                initial_value,
            } => todo!(),
            AstData::Return { result } => todo!(),
            AstData::Assert { condition } => todo!(),
            AstData::If { condition, body } => todo!(),
            AstData::Else { if_stmt, body } => todo!(),
            AstData::Defn {
                keyword,
                ident_idx,
                ident,
                content,
            } => todo!(),
        },
        Role::FnDefnCallForm { fn_ident, scope } => match ast.data {
            AstData::Literal(_) => todo!(),
            AstData::Ident(_) => todo!(),
            AstData::Prefix { opr, opd } => todo!(),
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => {
                if opr == BinaryOpr::LightArrow {
                    Some(Role::FnParametersAndReturnType {
                        fn_ident,
                        parameters: lopd,
                        return_ty: ropd,
                        scope,
                    })
                } else {
                    unreachable!()
                }
            }
            AstData::Suffix { opd, opr } => todo!(),
            AstData::Delimited {
                left_delimiter_idx,
                left_delimiter,
                right_delimiter,
            } => match left_delimiter.delimiter() {
                Delimiter::Parenthesis => Some(Role::FnParameters {
                    fn_ident,
                    has_return_ty: false,
                    scope,
                }),
                Delimiter::Box => todo!(),
                Delimiter::Curly => Some(Role::FnBody(fn_ident)),
            },
            AstData::SeparatedItem { content, separator } => todo!(),
            AstData::Call { .. } => todo!(),
            AstData::LetInit {
                expr,
                pattern,
                initial_value,
            } => todo!(),
            AstData::Return { result } => todo!(),
            AstData::Assert { condition } => todo!(),
            AstData::If { condition, body } => todo!(),
            AstData::Else { if_stmt, body } => todo!(),
            AstData::Defn {
                keyword,
                ident_idx,
                ident,
                content,
            } => todo!(),
        },
        Role::FnParameters {
            fn_ident, scope, ..
        } => match ast.data {
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => {
                if opr == BinaryOpr::TypeIs {
                    Some(Role::FnParameter {
                        fn_ident,
                        fn_ident_idx: lopd,
                        rank: rank.unwrap(),
                        ty: ropd,
                        scope,
                    })
                } else {
                    unreachable!()
                }
            }
            AstData::SeparatedItem { .. } => Some(Role::FnParameterSeparated {
                fn_ident,
                rank: rank.unwrap(),
                scope,
            }),
            _ => unreachable!(),
        },
        Role::FnBody(_) => None,
        Role::StructFields(ty_ident) => match ast.data {
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => {
                assert_eq!(opr, BinaryOpr::TypeIs);
                Some(Role::StructField {
                    ty_ident,
                    field_ident: lopd_ident.unwrap(),
                    ty_idx: ropd,
                })
            }
            AstData::SeparatedItem { content, separator } => {
                Some(Role::StructFieldSeparated(ty_ident))
            }
            _ => None,
        },
        Role::FnParameter {
            fn_ident,
            fn_ident_idx,
            rank,
            ty,
            scope,
            ..
        } => {
            if idx == ty {
                Some(Role::FnParameterType { fn_ident, rank })
            } else if idx == fn_ident_idx {
                Some(Role::FnParameterIdent { scope })
            } else {
                None
            }
        }
        Role::FnParameterSeparated {
            fn_ident,
            rank,
            scope,
        } => match ast.data {
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => {
                if opr == BinaryOpr::TypeIs {
                    Some(Role::FnParameter {
                        fn_ident,
                        fn_ident_idx: lopd,
                        rank,
                        ty: ropd,
                        scope,
                    })
                } else {
                    unreachable!()
                }
            }
            _ => unreachable!(),
        },
        Role::StructField {
            ty_ident,
            field_ident,
            ty_idx,
        } => {
            if idx == ty_idx {
                Some(Role::StructFieldType {
                    ty_ident,
                    field_ident,
                })
            } else {
                None
            }
        }
        Role::StructFieldSeparated(ty_ident) => match ast.data {
            AstData::Binary {
                lopd,
                opr,
                ropd,
                lopd_ident,
            } => {
                assert_eq!(opr, BinaryOpr::TypeIs);
                Some(Role::StructField {
                    ty_ident,
                    field_ident: lopd_ident.unwrap(),
                    ty_idx: ropd,
                })
            }
            _ => unreachable!(),
        },
        Role::FnParameterType { .. } | Role::StructFieldType { .. } | Role::TypeArgument => {
            match ast.data {
                AstData::Delimited {
                    left_delimiter_idx,
                    left_delimiter,
                    right_delimiter,
                } => Some(Role::TypeArguments),
                _ => None,
            }
        }
        Role::TypeArguments => match ast.data {
            AstData::Ident(_) => Some(Role::TypeArgument),
            AstData::Delimited {
                left_delimiter_idx,
                left_delimiter,
                right_delimiter,
            } => todo!(),
            AstData::SeparatedItem { content, separator } => todo!(),
            AstData::Call {
                caller,
                caller_ident,
                left_delimiter,
                right_delimiter,
                delimited_arguments,
            } => todo!(),
            _ => None,
        },
        Role::FnParametersAndReturnType {
            fn_ident,
            parameters,
            return_ty,
            scope,
        } => {
            if idx == parameters {
                Some(Role::FnParameters {
                    fn_ident,
                    has_return_ty: true,
                    scope,
                })
            } else if idx == return_ty {
                Some(Role::FnOutputType { fn_ident })
            } else {
                unreachable!()
            }
        }
        Role::FnOutputType { fn_ident } => todo!(),
        Role::LetStmtTypedVariables { variables, ty } => {
            if idx == variables {
                Some(Role::LetStmtVariables)
            } else if idx == ty {
                Some(Role::LetStmtVariablesType)
            } else {
                unreachable!()
            }
        }
        Role::LetStmtVariablesType => todo!(),
        Role::LetStmtVariables => todo!(),
    }
}

#[cfg(test)]
fn t(input: &str, expect: Expect) {
    use scope::infer_scopes;

    let (tokens, pre_asts, asts) =
        calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
    let scopes = infer_scopes(asts, 10);
    let roles = calc_roles(asts, scopes, 10);
    expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, roles))
}

#[test]
fn calc_roles_works() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "struct A {}",
        expect![[r#"
            [
                #0 `struct`: "struct A {}" ✓ → StructDefn(`A`),
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `}`: "{}" → StructFields(`A`),
            ]
        "#]],
    );
    t(
        "struct A { x: i32 }",
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32 }" ✓ → StructDefn(`A`),
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32" → StructField { ty_ident: `A`, field_ident: `x`, ty_idx: #5 },
                #5 `i32`: "i32" → StructFieldType { ty_ident: `A`, field_ident: `x` },
                #6 `}`: "{ x : i32 }" → StructFields(`A`),
            ]
        "#]],
    );
    t(
        "struct A { x: i32, y: Vec[i32] }",
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32, y : Vec[i32] }" ✓ → StructDefn(`A`),
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32" → StructField { ty_ident: `A`, field_ident: `x`, ty_idx: #5 },
                #5 `i32`: "i32" → StructFieldType { ty_ident: `A`, field_ident: `x` },
                #6 `,`: "x : i32, " → StructFieldSeparated(`A`),
                #7 `y`: "y",
                #8 `:`: "y : Vec[i32]" → StructField { ty_ident: `A`, field_ident: `y`, ty_idx: #10 },
                #9 `Vec`: "Vec",
                #10 `[`: "Vec[i32]" → StructFieldType { ty_ident: `A`, field_ident: `y` },
                #11 `i32`: "i32" → TypeArgument,
                #12 `]`: "[i32]" → TypeArguments,
                #13 `}`: "{ x : i32, y : Vec[i32] }" → StructFields(`A`),
            ]
        "#]],
    );
    t(
        "fn f(x: i32) {}",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : i32) {}" ✓ → FnDefn(`f`),
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x" → FnParameterIdent { scope: `::8` },
                #4 `:`: "x : i32" → FnParameter { fn_ident: `f`, rank: Rank(0), ty: #5, fn_ident_idx: #3, scope: `::8` },
                #5 `i32`: "i32" → FnParameterType { fn_ident: `f`, rank: Rank(0) },
                #6 `)`: "(x : i32)" → FnParameters { fn_ident: `f`, has_return_ty: false, scope: `::8` },
                #7 `{`: "(x : i32) {}" → FnDefnCallForm { fn_ident: `f`, scope: `::8` },
                #8 `}`: "{}" → FnBody(`f`),
            ]
        "#]],
    );
    t(
        "fn f(x: i32) -> i32 { return 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : i32) -> i32 { return 1;  }" ✓ → FnDefn(`f`),
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x" → FnParameterIdent { scope: `::13` },
                #4 `:`: "x : i32" → FnParameter { fn_ident: `f`, rank: Rank(0), ty: #5, fn_ident_idx: #3, scope: `::13` },
                #5 `i32`: "i32" → FnParameterType { fn_ident: `f`, rank: Rank(0) },
                #6 `)`: "(x : i32)" → FnParameters { fn_ident: `f`, has_return_ty: true, scope: `::13` },
                #7 `->`: "(x : i32) -> i32" → FnParametersAndReturnType { fn_ident: `f`, parameters: #6, scope: `::13`, return_ty: #8 },
                #8 `i32`: "i32" → FnOutputType { fn_ident: `f` },
                #9 `{`: "(x : i32) -> i32 { return 1;  }" → FnDefnCallForm { fn_ident: `f`, scope: `::13` },
                #10 `return`: "return 1",
                #11 `1`: "1",
                #12 `;`: "return 1; ",
                #13 `}`: "{ return 1;  }" → FnBody(`f`),
            ]
        "#]],
    );
}

#[test]
fn populate_roles_n_times_works1() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
}

#[test]
fn populate_roles_n_times_for_struct_works() {
    t(
        "struct A {}",
        expect![[r#"
            [
                #0 `struct`: "struct A {}" ✓ → StructDefn(`A`),
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `}`: "{}" → StructFields(`A`),
            ]
        "#]],
    );
    t(
        "struct A { a: i32 }",
        expect![[r#"
            [
                #0 `struct`: "struct A { a : i32 }" ✓ → StructDefn(`A`),
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `a`: "a",
                #4 `:`: "a : i32" → StructField { ty_ident: `A`, field_ident: `a`, ty_idx: #5 },
                #5 `i32`: "i32" → StructFieldType { ty_ident: `A`, field_ident: `a` },
                #6 `}`: "{ a : i32 }" → StructFields(`A`),
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/scope.rs <==
use crate::{
    ast::{helpers::parent_queries, Ast, AstData},
    *,
};
use cybertron::{abstractions::bounded_vec::BoundedVec, prelude::*, seq::Seq};
use token::delimiter::{LCURL, RCURL};

const D: usize = 8usize;

#[derive(Default, Clone, Copy, PartialEq, Eq)]
pub struct Scope {
    enclosing_blocks: BoundedVec<Idx, D>,
}

impl std::fmt::Debug for Scope {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_str("`")?;
        if self.enclosing_blocks.is_empty() {
            f.write_str("::")?;
        }
        for idx in self.enclosing_blocks {
            f.write_str("::")?;
            idx.index().fmt(f)?
        }
        f.write_str("`")
    }
}

impl Scope {
    pub fn from_ast(idx: Idx, ast: AstData, parent_scope: Scope) -> Self {
        match ast {
            AstData::Delimited {
                left_delimiter_idx,
                left_delimiter: LCURL,
                right_delimiter: RCURL,
            } => Self {
                enclosing_blocks: parent_scope.enclosing_blocks.append(idx),
            },
            _ => parent_scope,
        }
    }

    pub fn new(idx: Idx) -> Self {
        Self {
            enclosing_blocks: todo!(),
        }
    }

    pub fn append(self, idx: Idx) -> Self {
        Self {
            enclosing_blocks: self.enclosing_blocks.append(idx),
        }
    }
}

impl Scope {
    pub fn contains(self, other: Self) -> bool {
        let len = self.enclosing_blocks.len();
        if len > other.enclosing_blocks.len() {
            return false;
        }
        for i in 0..len {
            if self.enclosing_blocks[i] != other.enclosing_blocks[i] {
                return false;
            }
        }
        true
    }
}

pub fn infer_scopes(asts: Seq<Option<Ast>>, n: usize) -> Seq<Option<Scope>> {
    let mut scopes = initial_scope.apply_enumerated(asts);
    for _ in 0..n {
        let parent_scopes = parent_queries(asts, scopes);
        scopes = infer_scopes_step(asts, parent_scopes, scopes);
    }
    scopes
}

fn initial_scope(idx: Idx, ast: Option<Ast>) -> Option<Scope> {
    let ast = ast?;
    if ast.parent.is_some() {
        return None;
    }
    let scope = Scope::default();
    Some(Scope::from_ast(idx, ast.data, scope))
}

fn infer_scopes_step(
    asts: Seq<Option<Ast>>,
    parent_scopes: Seq<Option<Scope>>,
    scopes: Seq<Option<Scope>>,
) -> Seq<Option<Scope>> {
    infer_scope_step.apply_enumerated(asts, parent_scopes, scopes)
}

fn infer_scope_step(
    idx: Idx,
    ast: Option<Ast>,
    parent_scope: Option<Scope>,
    scope: Option<Scope>,
) -> Option<Scope> {
    if let Some(scope) = scope {
        return Some(scope);
    }
    Some(Scope::from_ast(idx, ast?.data, parent_scope?))
}

#[test]
fn infer_scopes_works() {
    fn t(input: &str, (n, m): (usize, usize), expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, n);
        let scopes = infer_scopes(asts, m);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, scopes));
    }
    t(
        "",
        (1, 1),
        expect![[r#"
        []
    "#]],
    );
    t(
        "()",
        (1, 1),
        expect![[r#"
            [
                #0 `(`: `(`,
                #1 `)`: "()" ✓ → `::`,
            ]
        "#]],
    );
    t(
        "{}",
        (1, 1),
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `}`: "{}" ✓ → `::1`,
            ]
        "#]],
    );
    t(
        "{x}",
        (2, 2),
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `x`: "x" → `::2`,
                #2 `}`: "{ x }" ✓ → `::2`,
            ]
        "#]],
    );
    t(
        "{ x { y } }",
        (3, 1),
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `x`: "x",
                #2 `{`: "x { y }" → `::5`,
                #3 `y`: "y",
                #4 `}`: "{ y }",
                #5 `}`: "{ x { y } }" ✓ → `::5`,
            ]
        "#]],
    );
    t(
        "{ x { y } }",
        (3, 3),
        expect![[r#"
            [
                #0 `{`: `{`,
                #1 `x`: "x" → `::5`,
                #2 `{`: "x { y }" → `::5`,
                #3 `y`: "y" → `::5::4`,
                #4 `}`: "{ y }" → `::5::4`,
                #5 `}`: "{ x { y } }" ✓ → `::5`,
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/show.rs <==
use ident::Ident;

use super::*;
use crate::{
    token::{delimiter::*, *},
    *,
};

pub fn show_asts(tokens: Seq<Token>, asts: Seq<Option<Ast>>) -> Vec<AstOut> {
    let tokens = tokens.data();
    let asts = asts.data();
    let len = tokens.len();
    debug_assert_eq!(len, asts.len());
    let mut outs: Vec<AstOut> = (0..len)
        .into_iter()
        .map(|i| AstOut {
            idx: idx!(i),
            token: tokens[i],
            is_root: match asts[i] {
                Some(ast) => ast.parent.is_none(),
                None => false,
            },
            ast: "".into(),
        })
        .collect();
    for i in 0..len {
        calc_ast_repr(tokens, asts, idx!(i), &mut outs)
    }
    outs
}

pub struct AstOut {
    idx: Idx,
    token: Token,
    is_root: bool,
    ast: String,
}

impl std::fmt::Debug for AstOut {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self.is_root {
            true => {
                if self.ast.is_empty() {
                    f.write_fmt(format_args!(
                        "{:?} `{}`: `{}` ✓",
                        self.idx,
                        self.token.repr_short(),
                        self.token.repr_short()
                    ))
                } else {
                    f.write_fmt(format_args!(
                        "{:?} `{}`: \"{}\" ✓",
                        self.idx,
                        self.token.repr_short(),
                        self.ast
                    ))
                }
            }
            false => {
                if self.ast.is_empty() {
                    f.write_fmt(format_args!(
                        "{:?} `{}`: `{}`",
                        self.idx,
                        self.token.repr_short(),
                        self.token.repr_short()
                    ))
                } else {
                    f.write_fmt(format_args!(
                        "{:?} `{}`: \"{}\"",
                        self.idx,
                        self.token.repr_short(),
                        self.ast
                    ))
                }
            }
        }
    }
}

fn calc_ast_repr(tokens: &[Token], asts: &[Option<Ast>], idx: Idx, outs: &mut Vec<AstOut>) {
    let i = idx.index();
    let Some(ast) = asts[i] else { return };
    if outs[i].ast.len() > 0 {
        return;
    }
    let repr = match ast.data {
        AstData::Literal(lit) => lit.repr(),
        AstData::Ident(ident) => ident.repr().to_string(),
        AstData::Prefix { opr, opd } => {
            calc_ast_repr(tokens, asts, opd, outs);
            format!("{}{}", opr.repr_short(), outs[opd.index()].ast)
        }
        AstData::Binary {
            lopd,
            opr,
            ropd,
            lopd_ident,
        } => {
            calc_ast_repr(tokens, asts, lopd, outs);
            calc_ast_repr(tokens, asts, ropd, outs);
            format!(
                "{} {} {}",
                outs[lopd.index()].ast,
                opr.repr_short(),
                outs[ropd.index()].ast
            )
        }
        AstData::Suffix { opd, opr } => {
            calc_ast_repr(tokens, asts, opd, outs);
            format!("{}{}", outs[opd.index()].ast, opr.repr())
        }
        AstData::Delimited {
            left_delimiter_idx,
            left_delimiter,
            right_delimiter,
        } => {
            let mut result = String::new();
            let number_of_items = asts
                .iter()
                .copied()
                .enumerate()
                .filter_map(|(i, ast)| (ast?.parent == Some(idx)).then_some((i, ast?)))
                .count();
            if number_of_items > 0 {
                result += left_delimiter.repr2();
                for (jj, (j, ast)) in asts
                    .iter()
                    .copied()
                    .enumerate()
                    .filter_map(|(i, ast)| Some((i, ast?)))
                    .enumerate()
                {
                    if ast.parent == Some(idx) {
                        calc_ast_repr(tokens, asts, idx!(j), outs);
                        result += &outs[j].ast;
                    }
                }
                result += right_delimiter.repr2();
            } else {
                result += left_delimiter.repr();
                result += right_delimiter.repr();
            }
            result
        }
        AstData::SeparatedItem { content, separator } => {
            let mut result = String::new();
            if let Some(content) = content {
                calc_ast_repr(tokens, asts, content, outs);
                result += &outs[content.index()].ast;
            }
            result += separator.repr2();
            result
        }
        AstData::Call {
            caller,
            left_delimiter,
            delimited_arguments,
            ..
        } => {
            calc_ast_repr(tokens, asts, caller, outs);
            calc_ast_repr(tokens, asts, delimited_arguments, outs);
            format!(
                "{}{}{}",
                outs[caller.index()].ast,
                match left_delimiter.delimiter() {
                    Delimiter::Parenthesis | Delimiter::Box => "",
                    Delimiter::Curly => " ",
                },
                outs[delimited_arguments.index()].ast
            )
        }
        AstData::Defn {
            keyword,
            ident_idx,
            ident,
            content,
        } => {
            calc_ast_repr(tokens, asts, content, outs);
            format!(
                "{} {}{}{}",
                keyword.repr(),
                ident.repr(),
                match keyword {
                    DefnKeyword::Struct | DefnKeyword::Enum => " ",
                    DefnKeyword::Fn => "",
                },
                outs[content.index()].ast
            )
        }
        AstData::LetInit { expr, .. } => {
            calc_ast_repr(tokens, asts, expr, outs);
            format!("let {}", outs[expr.index()].ast,)
        }
        AstData::Return { result } => {
            calc_ast_repr(tokens, asts, result, outs);
            format!("return {}", outs[result.index()].ast,)
        }
        AstData::Assert { condition } => {
            calc_ast_repr(tokens, asts, condition, outs);
            format!("assert {}", outs[condition.index()].ast,)
        }
        AstData::If { condition, body } => {
            calc_ast_repr(tokens, asts, condition, outs);
            calc_ast_repr(tokens, asts, body, outs);
            format!(
                "if {} {}",
                outs[condition.index()].ast,
                outs[body.index()].ast
            )
        }
        AstData::Else { if_stmt, body } => {
            calc_ast_repr(tokens, asts, if_stmt, outs);
            calc_ast_repr(tokens, asts, body, outs);
            format!(
                "{} else {}",
                outs[if_stmt.index()].ast,
                outs[body.index()].ast
            )
        }
    };
    outs[i].ast = repr
}

#[test]
fn show_asts_works() {
    expect![[r#"
        [
            #0 `hello`: "hello" ✓,
        ]
    "#]]
    .assert_debug_eq(&show_asts(
        seq![Token::Ident(Ident::new("hello"))],
        seq![Some(Ast {
            parent: None,
            data: AstData::Ident(Ident::new("hello"))
        })],
    ));
    expect![[r#"
        [
            #0 `+`: "+hello" ✓,
            #1 `hello`: "hello",
        ]
    "#]]
    .assert_debug_eq(&show_asts(
        seq![Token::Opr(Opr::PLUS), Token::Ident(Ident::new("hello"))],
        seq![
            Some(Ast {
                parent: None,
                data: AstData::Prefix {
                    opr: PrefixOpr::Plus,
                    opd: idx!(1)
                }
            }),
            Some(Ast {
                parent: Some(idx!(0)),
                data: AstData::Ident(Ident::new("hello"))
            })
        ],
    ));
    expect![[r#"
        [
            #0 `1`: "1",
            #1 `+`: "1 + 1" ✓,
            #2 `1`: "1",
        ]
    "#]]
    .assert_debug_eq(&show_asts(
        seq![
            Token::Literal(Literal::Int(1)),
            Token::Opr(Opr::ADD),
            Token::Literal(Literal::Int(1))
        ],
        seq![
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1))
            }),
            Some(Ast {
                parent: None,
                data: AstData::Binary {
                    lopd: idx!(0),
                    opr: BinaryOpr::Add,
                    ropd: idx!(2),
                    lopd_ident: None
                }
            }),
            Some(Ast {
                parent: Some(idx!(1)),
                data: AstData::Literal(Literal::Int(1))
            })
        ],
    ));
    expect![[r#"
        [
            #0 `(`: `(`,
            #1 `1`: "1",
            #2 `,`: "1, ",
            #3 `1`: "1",
            #4 `)`: "(1, 1)" ✓,
        ]
    "#]]
    .assert_debug_eq(&show_asts(
        seq![
            Token::LeftDelimiter(LPAR),
            Token::Literal(Literal::Int(1)),
            Token::Separator(Separator::Comma),
            Token::Literal(Literal::Int(1)),
            Token::RightDelimiter(RPAR),
        ],
        seq![
            None,
            Some(Ast {
                parent: Some(idx!(2)),
                data: AstData::Literal(Literal::Int(1))
            }),
            Some(Ast {
                parent: Some(idx!(4)),
                data: AstData::SeparatedItem {
                    content: Some(idx!(1)),
                    separator: Separator::Comma
                }
            }),
            Some(Ast {
                parent: Some(idx!(4)),
                data: AstData::Literal(Literal::Int(1))
            }),
            Some(Ast {
                parent: None,
                data: AstData::Delimited {
                    left_delimiter_idx: idx!(0),
                    left_delimiter: LPAR,
                    right_delimiter: RPAR,
                }
            })
        ],
    ));
}

pub fn show_asts_mapped_values<T>(
    tokens: Seq<Token>,
    asts: Seq<Option<Ast>>,
    mapped: Seq<Option<T>>,
) -> Vec<AstOutMappedValue>
where
    T: std::fmt::Debug + Send + Sync + Copy + 'static,
{
    let outs = show_asts(tokens, asts);
    outs.into_iter()
        .zip(mapped.data())
        .enumerate()
        .map(|(i, (ast_out, mapped))| AstOutMappedValue {
            ast_out,
            mapped_value: match mapped {
                Some(mapped) => Some(format!("{:?}", mapped)),
                None => None,
            },
        })
        .collect()
}

pub struct AstOutMappedValue {
    ast_out: AstOut,
    mapped_value: Option<String>,
}

impl std::fmt::Debug for AstOutMappedValue {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self.mapped_value {
            Some(ref value) => f.write_fmt(format_args!("{:?} → {}", self.ast_out, value)),
            None => f.write_fmt(format_args!("{:?}", self.ast_out)),
        }
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/symbol.rs <==
pub mod defn;
pub mod resolution;

use crate::{
    ast::{Ast, AstData},
    token::{
        ident::Ident,
        keyword::{DefnKeyword, Keyword},
    },
    *,
};
use ast::calc_asts_from_input;
use cybertron::{prelude::Idx, seq::Seq};

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct Symbol {
    ident: Ident,
    source: Idx,
    data: SymbolData,
}

impl Symbol {
    pub fn ident(&self) -> Ident {
        self.ident
    }
}

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum SymbolData {
    Item { kind: ItemKind },
    Variable,
}

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum ItemKind {
    Struct,
    Enum,
    Fn,
}

impl From<DefnKeyword> for ItemKind {
    fn from(kw: DefnKeyword) -> Self {
        match kw {
            DefnKeyword::Struct => ItemKind::Struct,
            DefnKeyword::Enum => ItemKind::Enum,
            DefnKeyword::Fn => ItemKind::Fn,
        }
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/symbol/defn.rs <==
use super::*;
use ast::{calc_asts_from_input_together_with_tokens_and_pre_asts, helpers::parent_queries};
use cybertron::prelude::*;
use scope::{infer_scopes, Scope};
use token::opr::{BinaryOpr, Opr};

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct SymbolDefn {
    pub symbol: Symbol,
    pub scope: Option<Scope>,
}

pub fn calc_symbol_defns(
    asts: Seq<Option<Ast>>,
    scopes: Seq<Option<Scope>>,
    n: usize,
) -> Seq<Option<SymbolDefn>> {
    let roles = calc_roles(asts, scopes, n);
    calc_symbol_defn.apply_enumerated(asts, roles, scopes)
}

fn calc_symbol_defn(
    idx: Idx,
    ast: Option<Ast>,
    role: Option<Role>,
    scope: Option<Scope>,
) -> Option<SymbolDefn> {
    match ast?.data {
        AstData::Ident(ident) => match role? {
            Role::LetStmt { .. } => unreachable!(),
            Role::LetStmtVariables | Role::LetStmtIdent => Some(SymbolDefn {
                symbol: Symbol {
                    ident,
                    source: idx,
                    data: SymbolData::Variable,
                },
                scope,
            }),
            Role::FnParameterIdent { scope } => Some(SymbolDefn {
                symbol: Symbol {
                    ident,
                    source: idx,
                    data: SymbolData::Variable,
                },
                scope: Some(scope),
            }),
            _ => None,
        },
        AstData::Defn {
            keyword,
            ident_idx,
            ident,
            content,
        } => Some(SymbolDefn {
            symbol: Symbol {
                ident,
                source: idx,
                data: SymbolData::Item {
                    kind: keyword.into(),
                },
            },
            scope,
        }),
        _ => None,
    }
}

#[test]
fn calc_symbol_defns_works() {
    fn t(input: &str, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
        let scopes = infer_scopes(asts, 10);
        let symbol_defns = calc_symbol_defns(asts, scopes, 10);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, symbol_defns))
    }
    t(
        "1",
        expect![[r#"
            [
                #0 `1`: "1" ✓,
            ]
        "#]],
    );
    t(
        "struct A {}",
        expect![[r#"
            [
                #0 `struct`: "struct A {}" ✓ → SymbolDefn { symbol: Symbol { ident: `A`, source: #0, data: Item { kind: Struct } }, scope: Some(`::`) },
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `}`: "{}",
            ]
        "#]],
    );
    t(
        "enum B {}",
        expect![[r#"
            [
                #0 `enum`: "enum B {}" ✓ → SymbolDefn { symbol: Symbol { ident: `B`, source: #0, data: Item { kind: Enum } }, scope: Some(`::`) },
                #1 `B`: "B",
                #2 `{`: `{`,
                #3 `}`: "{}",
            ]
        "#]],
    );
    t(
        "fn f() {}",
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓ → SymbolDefn { symbol: Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }, scope: Some(`::`) },
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() {}",
                #5 `}`: "{}",
            ]
        "#]],
    );
    t(
        "fn f() { let x = 1 }",
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x = 1 }" ✓ → SymbolDefn { symbol: Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }, scope: Some(`::`) },
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { let x = 1 }",
                #5 `let`: "let x = 1",
                #6 `x`: "x" → SymbolDefn { symbol: Symbol { ident: `x`, source: #6, data: Variable }, scope: Some(`::9`) },
                #7 `=`: "x = 1",
                #8 `1`: "1",
                #9 `}`: "{ let x = 1 }",
            ]
        "#]],
    );
    t(
        "fn f() { let x = 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x = 1;  }" ✓ → SymbolDefn { symbol: Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }, scope: Some(`::`) },
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { let x = 1;  }",
                #5 `let`: "let x = 1",
                #6 `x`: "x" → SymbolDefn { symbol: Symbol { ident: `x`, source: #6, data: Variable }, scope: Some(`::10`) },
                #7 `=`: "x = 1",
                #8 `1`: "1",
                #9 `;`: "let x = 1; ",
                #10 `}`: "{ let x = 1;  }",
            ]
        "#]],
    );
    t(
        "fn f() { let x: Int = 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x : Int = 1;  }" ✓ → SymbolDefn { symbol: Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }, scope: Some(`::`) },
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { let x : Int = 1;  }",
                #5 `let`: "let x : Int = 1",
                #6 `x`: "x" → SymbolDefn { symbol: Symbol { ident: `x`, source: #6, data: Variable }, scope: Some(`::12`) },
                #7 `:`: "x : Int",
                #8 `Int`: "Int",
                #9 `=`: "x : Int = 1",
                #10 `1`: "1",
                #11 `;`: "let x : Int = 1; ",
                #12 `}`: "{ let x : Int = 1;  }",
            ]
        "#]],
    );
    t(
        "fn f(x: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓ → SymbolDefn { symbol: Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }, scope: Some(`::`) },
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x" → SymbolDefn { symbol: Symbol { ident: `x`, source: #3, data: Variable }, scope: Some(`::8`) },
                #4 `:`: "x : Float",
                #5 `Float`: "Float",
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓ → SymbolDefn { symbol: Symbol { ident: `g`, source: #9, data: Item { kind: Fn } }, scope: Some(`::`) },
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x" → SymbolDefn { symbol: Symbol { ident: `x`, source: #15, data: Variable }, scope: Some(`::23`) },
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `f`: "f",
                #20 `(`: "f(x)",
                #21 `x`: "x",
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/symbol/resolution.rs <==
use super::defn::calc_symbol_defns;
use super::*;
use ast::calc_asts_from_input_together_with_tokens_and_pre_asts;
use cybertron::prelude::*;
use scope::infer_scopes;

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum SymbolResolution {
    Ok(Symbol),
    Err(SymbolResolutionError),
}

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum SymbolResolutionError {
    NotResolved,
    NotYetDeclared(Symbol),
}

pub fn calc_symbol_resolutions(asts: Seq<Option<Ast>>, n: usize) -> Seq<Option<SymbolResolution>> {
    let scopes = infer_scopes(asts, n);
    let symbol_defns = calc_symbol_defns(asts, scopes, n);
    let idents = asts.map(|ast| match ast?.data {
        AstData::Ident(ident) => Some(ident),
        _ => None,
    });
    let symbols = symbol_defns
        .map(|symbol_defn| Some(symbol_defn?.symbol))
        .first_filtered_by_attention(
            (|ident, scope| (ident, scope)).apply(idents, scopes),
            symbol_defns,
            |(ident, scope), symbol_defn| {
                let Some(ident) = ident else { return false };
                let Some(symbol_defn) = symbol_defn else {
                    return false;
                };
                if let Some(symbol_defn_scope) = symbol_defn.scope {
                    if !symbol_defn_scope.contains(scope.unwrap()) {
                        return false;
                    }
                }
                symbol_defn.symbol.ident == ident
            },
        )
        .map(|s| s.flatten());
    finalize.apply_enumerated(idents, symbols)
}

fn finalize(idx: Idx, ident: Option<Ident>, symbol: Option<Symbol>) -> Option<SymbolResolution> {
    let _ = ident?;
    let Some(symbol) = symbol else {
        return Some(SymbolResolution::Err(SymbolResolutionError::NotResolved));
    };
    match symbol.data {
        SymbolData::Item { .. } => (),
        SymbolData::Variable => {
            if idx < symbol.source {
                return Some(SymbolResolution::Err(
                    SymbolResolutionError::NotYetDeclared(symbol),
                ));
            }
        }
    }
    Some(SymbolResolution::Ok(symbol))
}

#[test]
fn calc_symbol_resoluion_works() {
    fn t(input: &str, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
        let symbol_resolutions = calc_symbol_resolutions(asts, 10);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, symbol_resolutions))
    }
    t(
        "1",
        expect![[r#"
            [
                #0 `1`: "1" ✓,
            ]
        "#]],
    );
    t(
        "fn f() {} fn g() { f() }",
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓,
                #1 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() {}",
                #5 `}`: "{}",
                #6 `fn`: "fn g() { f() }" ✓,
                #7 `g`: "g" → Ok(Symbol { ident: `g`, source: #6, data: Item { kind: Fn } }),
                #8 `(`: `(`,
                #9 `)`: "()",
                #10 `{`: "() { f() }",
                #11 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #12 `(`: "f()",
                #13 `)`: "()",
                #14 `}`: "{ f() }",
            ]
        "#]],
    );
    t(
        r#"
fn f() {
    {
        let x = 1;
    }
    let y = x;
    g()
}"#,
        expect![[r#"
            [
                #0 `fn`: `fn`,
                #1 `f`: "f" ✓ → Err(NotResolved),
                #2 `(`: `(`,
                #3 `)`: "()" ✓,
                #4 `{`: `{`,
                #5 `{`: `{`,
                #6 `let`: "let x = 1",
                #7 `x`: "x" → Ok(Symbol { ident: `x`, source: #7, data: Variable }),
                #8 `=`: "x = 1",
                #9 `1`: "1",
                #10 `;`: "let x = 1; ",
                #11 `}`: "{ let x = 1;  }" ✓,
                #12 `let`: "let y = x" ✓,
                #13 `y`: "y" → Ok(Symbol { ident: `y`, source: #13, data: Variable }),
                #14 `=`: "y = x",
                #15 `x`: "x" → Err(NotResolved),
                #16 `;`: `;`,
                #17 `g`: "g" → Err(NotResolved),
                #18 `(`: "g()" ✓,
                #19 `)`: "()",
                #20 `}`: `}`,
            ]
        "#]],
    );
    t(
        r#"
fn f() {}

fn g() {
    let x = 1;
    let y = x;
    f()
}"#,
        expect![[r#"
            [
                #0 `fn`: "fn f() {}" ✓,
                #1 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() {}",
                #5 `}`: "{}",
                #6 `fn`: "fn g() { let x = 1; let y = x; f() }" ✓,
                #7 `g`: "g" → Ok(Symbol { ident: `g`, source: #6, data: Item { kind: Fn } }),
                #8 `(`: `(`,
                #9 `)`: "()",
                #10 `{`: "() { let x = 1; let y = x; f() }",
                #11 `let`: "let x = 1",
                #12 `x`: "x" → Ok(Symbol { ident: `x`, source: #12, data: Variable }),
                #13 `=`: "x = 1",
                #14 `1`: "1",
                #15 `;`: "let x = 1; ",
                #16 `let`: "let y = x",
                #17 `y`: "y" → Ok(Symbol { ident: `y`, source: #17, data: Variable }),
                #18 `=`: "y = x",
                #19 `x`: "x" → Ok(Symbol { ident: `x`, source: #12, data: Variable }),
                #20 `;`: "let y = x; ",
                #21 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #22 `(`: "f()",
                #23 `)`: "()",
                #24 `}`: "{ let x = 1; let y = x; f() }",
            ]
        "#]],
    );
    t(
        "fn f(x: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓,
                #1 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #2 `(`: `(`,
                #3 `x`: "x" → Err(NotResolved),
                #4 `:`: "x : Float",
                #5 `Float`: "Float" → Err(NotResolved),
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g" → Ok(Symbol { ident: `g`, source: #9, data: Item { kind: Fn } }),
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x" → Ok(Symbol { ident: `x`, source: #15, data: Variable }),
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #20 `(`: "f(x)",
                #21 `x`: "x" → Ok(Symbol { ident: `x`, source: #15, data: Variable }),
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
}

#[test]
fn calc_symbol_resoluion_works1() {
    fn t(input: &str, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
        let symbol_resolutions = calc_symbol_resolutions(asts, 10);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, symbol_resolutions))
    }
    t(
        "fn f(x: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓,
                #1 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #2 `(`: `(`,
                #3 `x`: "x" → Err(NotResolved),
                #4 `:`: "x : Float",
                #5 `Float`: "Float" → Err(NotResolved),
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g" → Ok(Symbol { ident: `g`, source: #9, data: Item { kind: Fn } }),
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x" → Ok(Symbol { ident: `x`, source: #15, data: Variable }),
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `f`: "f" → Ok(Symbol { ident: `f`, source: #0, data: Item { kind: Fn } }),
                #20 `(`: "f(x)",
                #21 `x`: "x" → Ok(Symbol { ident: `x`, source: #15, data: Variable }),
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token.rs <==
pub mod delimiter;
pub mod ident;
pub mod keyword;
pub mod literal;
pub mod opr;
pub mod separator;

use self::{delimiter::*, ident::Ident, keyword::Keyword, literal::Literal, opr::Opr};
use crate::token::separator::Separator;
use crate::*;
use cybertron::seq::Seq;
use delimiter::{Delimiter, LeftDelimiter, RightDelimiter};
use opr::SuffixOpr;
use text_protocol::char::TextCharIter;

/// The `Token` enum represents the various types of tokens that can be
/// identified during the lexical analysis phase of a compiler. Each variant
/// corresponds to a specific category of token that can be encountered
/// in the source code.
#[enum_class::from_variants]
#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Token {
    /// A literal value, which can be a number, string, or other primitive type.
    Literal(Literal),
    /// A reserved keyword in the language, such as `if`, `else`, `while`, etc.
    Keyword(Keyword),
    /// An identifier, typically representing variable names, function names,
    /// or other user-defined symbols.
    Ident(Ident),
    /// An operator, such as `+`, `-`, `*`, `==`, etc., representing mathematical
    /// or logical operations.
    Opr(Opr),
    /// A left delimiter, such as `(`, `{`, `[`, used to denote the beginning of
    /// a block, list, or expression.
    LeftDelimiter(LeftDelimiter),
    /// A right delimiter, such as `)`, `}`, `]`, used to denote the end of a
    /// block, list, or expression.
    RightDelimiter(RightDelimiter),
    /// A separator, such as `,` or `;`, used to separate elements in a list or
    /// statements in a block.
    Separator(Separator),
}

pub enum Convexity {
    Convex,
    Concave,
}

impl Token {
    pub fn repr(self) -> String {
        match self {
            Token::Literal(lit) => format!("{}", lit),
            Token::Keyword(kw) => format!("{}", kw.repr()),
            Token::Ident(ident) => format!("{}", ident.repr()),
            Token::Opr(opr) => format!("{}", opr.repr()),
            Token::LeftDelimiter(delimiter) => format!("{}", delimiter.repr()),
            Token::RightDelimiter(delimiter) => format!("{}", delimiter.repr()),
            Token::Separator(separator) => format!("{}", separator.repr()),
        }
    }

    pub fn repr_short(self) -> String {
        match self {
            Token::Literal(lit) => format!("{}", lit),
            Token::Keyword(kw) => format!("{}", kw.repr()),
            Token::Ident(ident) => format!("{}", ident.repr()),
            Token::Opr(opr) => format!("{}", opr.repr_short()),
            Token::LeftDelimiter(delimiter) => format!("{}", delimiter.repr()),
            Token::RightDelimiter(delimiter) => format!("{}", delimiter.repr()),
            Token::Separator(separator) => format!("{}", separator.repr()),
        }
    }

    pub fn right_convexity(self) -> Convexity {
        match self {
            Token::Literal(_) => Convexity::Convex,
            Token::Keyword(_) => Convexity::Concave,
            Token::Ident(_) => Convexity::Convex,
            Token::Opr(opr) => match opr {
                Opr::Prefix(_) => Convexity::Concave,
                Opr::Binary(_) => Convexity::Concave,
                Opr::Suffix(_) => Convexity::Convex,
            },
            Token::LeftDelimiter(_) => Convexity::Concave,
            Token::RightDelimiter(_) => Convexity::Convex,
            Token::Separator(_) => Convexity::Concave,
        }
    }
}

impl std::fmt::Debug for Token {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            Token::Literal(lit) => write!(f, "`{}`", lit),
            Token::Keyword(kw) => write!(f, "`{}`", kw.repr()),
            Token::Ident(ident) => write!(f, "`{}`", ident.repr()),
            Token::Opr(opr) => write!(f, "`{}`", opr.repr()),
            Token::LeftDelimiter(delimiter) => write!(f, "`{}`", delimiter.repr()),
            Token::RightDelimiter(delimiter) => write!(f, "`{}`", delimiter.repr()),
            Token::Separator(separator) => write!(f, "`{}`", separator.repr()),
        }
    }
}

pub fn tokenize(input: &str) -> Seq<Token> {
    Seq::new(Tokenizer::new(input).collect())
}

struct Tokenizer<'a> {
    chars: TextCharIter<'a>,
    last_token_right_convexity: Convexity,
}

impl<'a> Tokenizer<'a> {
    fn new(input: &'a str) -> Self {
        Self {
            chars: TextCharIter::new(input),
            last_token_right_convexity: Convexity::Concave,
        }
    }
}

impl<'a> Iterator for Tokenizer<'a> {
    type Item = Token;

    fn next(&mut self) -> Option<Self::Item> {
        let token = self.next_aux();
        if let Some(token) = token {
            self.last_token_right_convexity = token.right_convexity();
        }
        token
    }
}

/// # actions
impl<'a> Tokenizer<'a> {
    fn next_aux(&mut self) -> Option<Token> {
        match self.chars.next()? {
            ' ' | '\n' | '\t' => self.next(),
            '+' => match self.chars.peek() {
                Some('+') => {
                    self.chars.next();
                    Some(Opr::INCR.into())
                }
                _ => match self.last_token_right_convexity {
                    Convexity::Convex => Some(Opr::ADD.into()),
                    Convexity::Concave => Some(Opr::PLUS.into()),
                },
            },
            '-' => match self.chars.peek() {
                Some('-') => {
                    self.chars.next();
                    Some(Opr::DECR.into())
                }
                Some('>') => {
                    self.chars.next();
                    Some(Opr::LIGHT_ARROW.into())
                }
                _ => match self.last_token_right_convexity {
                    Convexity::Convex => Some(Opr::SUB.into()),
                    Convexity::Concave => Some(Opr::MINUS.into()),
                },
            },
            '*' => Some(Opr::MUL.into()),
            '/' => Some(Opr::DIV.into()),
            '=' => match self.chars.peek() {
                Some('=') => {
                    self.chars.next();
                    Some(Opr::EQ.into())
                }
                _ => Some(Opr::ASSIGN.into()),
            },
            ':' => match self.chars.peek() {
                Some(':') => {
                    self.chars.next();
                    Some(Opr::SCOPE_RESOLUTION.into())
                }
                _ => Some(Opr::TYPE_IS.into()),
            },
            '(' => Some(LPAR.into()),
            ')' => Some(RPAR.into()),
            '[' => Some(LBOX.into()),
            ']' => Some(RBOX.into()),
            '{' => Some(LCURL.into()),
            '}' => Some(RCURL.into()),
            ',' => Some(Separator::Comma.into()),
            ';' => Some(Separator::Semicolon.into()),
            '.' => {
                let ident = Ident::new(String::from(
                    self.chars
                        .next_str_slice_while(|c| c.is_alphanumeric() || c == '_'),
                ));
                Some(Opr::Suffix(SuffixOpr::Field(ident)).into())
            }
            c if c.is_alphabetic() || c == '_' => Some(self.next_keyword_or_ident(c)),
            c if c.is_numeric() => Some(self.next_numeric_literal(c)),
            c => todo!("c = `{c}`"),
        }
    }

    fn next_keyword_or_ident(&mut self, c: char) -> Token {
        let mut s = String::from(c);
        s += self
            .chars
            .next_str_slice_while(|c| c.is_alphanumeric() || c == '_');
        if let Some(keyword) = Keyword::new(&s) {
            return keyword.into();
        }
        Ident::new(s).into()
    }

    fn next_numeric_literal(&mut self, c: char) -> Token {
        let mut s = String::from(c);
        s += self.chars.next_str_slice_while(|c| c.is_numeric());
        let i: i32 = s.parse().unwrap();
        Token::Literal(Literal::Int(i))
    }
}

#[test]
fn tokenize_works() {
    fn t(input: &str, expect: Expect) {
        expect.assert_debug_eq(&tokenize(input));
    }
    t(
        "hello",
        expect![[r#"
        [`hello`]
    "#]],
    );
    t(
        "hello ",
        expect![[r#"
        [`hello`]
    "#]],
    );
    t(
        " hello ",
        expect![[r#"
        [`hello`]
    "#]],
    );
    t(
        " let hello = world",
        expect![[r#"
            [`let`, `hello`, `=`, `world`]
        "#]],
    );
    t(
        " let hello = 1",
        expect![[r#"
            [`let`, `hello`, `=`, `1`]
        "#]],
    );
    t(
        " let hello = world + 1",
        expect![[r#"
            [`let`, `hello`, `=`, `world`, `+(add)`, `1`]
        "#]],
    );
    t(
        "-1",
        expect![[r#"
            [`-(minus)`, `1`]
        "#]],
    );
    t(
        "1+-1",
        expect![[r#"
            [`1`, `+(add)`, `-(minus)`, `1`]
        "#]],
    );
    t(
        "1-1",
        expect![[r#"
            [`1`, `-(sub)`, `1`]
        "#]],
    );
    t(
        "x++",
        expect![[r#"
            [`x`, `++`]
        "#]],
    );
    t(
        "x--",
        expect![[r#"
            [`x`, `--`]
        "#]],
    );
    t(
        ".x",
        expect![[r#"
            [`.x`]
        "#]],
    );
    t(
        "A.x",
        expect![[r#"
            [`A`, `.x`]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/delimiter.rs <==
#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Delimiter {
    Parenthesis,
    Box,
    Curly,
}

#[derive(Clone, Copy, PartialEq, Eq)]
pub struct LeftDelimiter(Delimiter);

impl std::fmt::Debug for LeftDelimiter {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}
pub const LPAR: LeftDelimiter = LeftDelimiter(Delimiter::Parenthesis);
pub const LBOX: LeftDelimiter = LeftDelimiter(Delimiter::Box);
pub const LCURL: LeftDelimiter = LeftDelimiter(Delimiter::Curly);

impl LeftDelimiter {
    pub fn delimiter(self) -> Delimiter {
        self.0
    }

    pub fn repr(self) -> &'static str {
        match self.0 {
            Delimiter::Parenthesis => "(",
            Delimiter::Box => "[",
            Delimiter::Curly => "{",
        }
    }

    pub fn repr2(self) -> &'static str {
        match self.0 {
            Delimiter::Parenthesis => "(",
            Delimiter::Box => "[",
            Delimiter::Curly => "{ ",
        }
    }
}

#[derive(Clone, Copy, PartialEq, Eq)]
pub struct RightDelimiter(Delimiter);

pub const RPAR: RightDelimiter = RightDelimiter(Delimiter::Parenthesis);
pub const RBOX: RightDelimiter = RightDelimiter(Delimiter::Box);
pub const RCURL: RightDelimiter = RightDelimiter(Delimiter::Curly);

impl RightDelimiter {
    pub fn repr(self) -> &'static str {
        match self.0 {
            Delimiter::Parenthesis => ")",
            Delimiter::Box => "]",
            Delimiter::Curly => "}",
        }
    }

    pub fn repr2(self) -> &'static str {
        match self.0 {
            Delimiter::Parenthesis => ")",
            Delimiter::Box => "]",
            Delimiter::Curly => " }",
        }
    }
}

impl std::fmt::Debug for RightDelimiter {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/ident.rs <==
use wild_utils::arb_ref;
use lazy_static::lazy_static;
use shifted_unsigned_int::ShiftedU32;
use std::{collections::HashMap, ops::Deref, sync::RwLock};

#[derive(Clone, Copy, PartialEq, Eq)]
pub struct Ident(ShiftedU32);

impl std::fmt::Debug for Ident {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        write!(f, "`{}`", self.repr())
    }
}

#[derive(Default)]
pub struct IdentStorage {
    data: Vec<String>,
    ids: HashMap<String, ShiftedU32>,
}

lazy_static! {
    static ref IDENT_STORAGE: RwLock<IdentStorage> = Default::default();
}

impl Ident {
    pub fn new(s: impl Into<String>) -> Self {
        let s = s.into();
        let mut guard = IDENT_STORAGE.write().unwrap();
        match guard.ids.get(&s) {
            Some(&id) => Self(id),
            None => {
                let id = ShiftedU32::from(guard.data.len());
                guard.ids.insert(s.clone(), id);
                guard.data.push(s);
                Self(id)
            }
        }
    }
}

impl Ident {
    pub fn repr(self) -> &'static str {
        let guard = IDENT_STORAGE.read().unwrap();
        unsafe { arb_ref(&guard.data[self.0.index()]) }
    }
}

#[test]
fn ident_works() {
    let a = Ident::new("hello");
    assert_eq!(a.repr(), "hello");
    let b = Ident::new("2");
    assert_eq!(b.repr(), "2");
    assert_ne!(a, b);
    let c = Ident::new("hello");
    assert_eq!(c.repr(), "hello");
    assert_eq!(a, c);
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/keyword.rs <==
#[enum_class::from_variants]
#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Keyword {
    Defn(DefnKeyword),
    Stmt(StmtKeyword),
}

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum DefnKeyword {
    Struct,
    Enum,
    Fn,
}

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum StmtKeyword {
    Let,
    Return,
    Assert,
    If,
    Else,
}

impl std::fmt::Debug for Keyword {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl std::fmt::Debug for DefnKeyword {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl std::fmt::Debug for StmtKeyword {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl Keyword {
    pub(super) fn new(s: &str) -> Option<Self> {
        match s {
            "struct" => Some(Keyword::Defn(DefnKeyword::Struct)),
            "enum" => Some(Keyword::Defn(DefnKeyword::Enum)),
            "fn" => Some(Keyword::Defn(DefnKeyword::Fn)),
            "let" => Some(Keyword::Stmt(StmtKeyword::Let)),
            "return" => Some(Keyword::Stmt(StmtKeyword::Return)),
            "assert" => Some(Keyword::Stmt(StmtKeyword::Assert)),
            "if" => Some(Keyword::Stmt(StmtKeyword::If)),
            "else" => Some(Keyword::Stmt(StmtKeyword::Else)),
            _ => None,
        }
    }
}

impl DefnKeyword {
    pub fn repr(self) -> &'static str {
        match self {
            DefnKeyword::Struct => "struct",
            DefnKeyword::Enum => "enum",
            DefnKeyword::Fn => "fn",
        }
    }
}

impl StmtKeyword {
    pub fn repr(self) -> &'static str {
        match self {
            StmtKeyword::Let => "let",
            StmtKeyword::If => "if",
            StmtKeyword::Else => "else",
            StmtKeyword::Return => "return",
            StmtKeyword::Assert => "assert",
        }
    }
}

impl Keyword {
    pub fn repr(self) -> &'static str {
        match self {
            Keyword::Defn(defn_keyword) => defn_keyword.repr(),
            Keyword::Stmt(stmt_keyword) => stmt_keyword.repr(),
        }
    }
}

impl Keyword {
    pub const LET: Keyword = Keyword::Stmt(StmtKeyword::Let);
    pub const IF: Keyword = Keyword::Stmt(StmtKeyword::If);
    pub const ELSE: Keyword = Keyword::Stmt(StmtKeyword::Else);
    pub const STRUCT: Keyword = Keyword::Defn(DefnKeyword::Struct);
    pub const ENUM: Keyword = Keyword::Defn(DefnKeyword::Enum);
    pub const FN: Keyword = Keyword::Defn(DefnKeyword::Fn);
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/literal.rs <==
use ordered_float::OrderedFloat;
use std::fmt::Pointer;

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Literal {
    Int(i32),
    Float(OrderedFloat<f32>),
}

impl std::fmt::Display for Literal {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            Literal::Int(i) => i.fmt(f),
            Literal::Float(_) => todo!(),
        }
    }
}

impl std::fmt::Debug for Literal {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            Literal::Int(i) => f.write_fmt(format_args!("`{i}`")),
            Literal::Float(_) => todo!(),
        }
    }
}

impl Literal {
    pub fn repr(self) -> String {
        match self {
            Literal::Int(i) => i.to_string(),
            Literal::Float(_) => todo!(),
        }
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/opr.rs <==
use super::ident::Ident;

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Opr {
    Prefix(PrefixOpr),
    Binary(BinaryOpr),
    Suffix(SuffixOpr),
}

impl std::fmt::Debug for Opr {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

#[derive(Debug, Clone, Copy, PartialEq, Eq, PartialOrd, Ord)]
pub enum Precedence {
    Assign,
    TypeIs,
    EqNe,
    AddOrSub,
    MulOrDiv,
    Prefix,
    Suffix,
    ScopeResolution,
}

impl Opr {
    /// # prefix
    pub const NOT: Self = Opr::Prefix(PrefixOpr::Not);
    pub const PLUS: Self = Opr::Prefix(PrefixOpr::Plus);
    pub const MINUS: Self = Opr::Prefix(PrefixOpr::Minus);
    /// # binary
    pub const ADD: Self = Opr::Binary(BinaryOpr::Add);
    pub const SUB: Self = Opr::Binary(BinaryOpr::Sub);
    pub const MUL: Self = Opr::Binary(BinaryOpr::Mul);
    pub const DIV: Self = Opr::Binary(BinaryOpr::Div);
    pub const ASSIGN: Self = Opr::Binary(BinaryOpr::Assign);
    pub const EQ: Self = Opr::Binary(BinaryOpr::Eq);
    pub const TYPE_IS: Self = Opr::Binary(BinaryOpr::TypeIs);
    pub const SCOPE_RESOLUTION: Self = Opr::Binary(BinaryOpr::ScopeResolution);
    pub const LIGHT_ARROW: Self = Opr::Binary(BinaryOpr::LightArrow);
    /// # suffix
    pub const INCR: Self = Opr::Suffix(SuffixOpr::Incr);
    pub const DECR: Self = Opr::Suffix(SuffixOpr::Decr);
}

impl Opr {
    pub fn repr(self) -> String {
        match self {
            Opr::Prefix(slf) => slf.repr().to_string(),
            Opr::Binary(slf) => slf.repr().to_string(),
            Opr::Suffix(slf) => slf.repr(),
        }
    }

    pub fn repr_short(self) -> String {
        match self {
            Opr::Prefix(slf) => slf.repr_short().to_owned(),
            Opr::Binary(slf) => slf.repr_short().to_owned(),
            Opr::Suffix(slf) => slf.repr().to_owned(),
        }
    }
}

/// # binary

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum BinaryOpr {
    Add,
    Sub,
    Mul,
    Div,
    Assign,
    Eq,
    Ne,
    ScopeResolution,
    TypeIs,
    LightArrow,
    Vertical,
}

impl std::fmt::Debug for BinaryOpr {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl BinaryOpr {
    pub fn precedence(self) -> Precedence {
        match self {
            BinaryOpr::Eq | BinaryOpr::Ne => Precedence::EqNe,
            BinaryOpr::Add | BinaryOpr::Sub => Precedence::AddOrSub,
            BinaryOpr::Mul | BinaryOpr::Div => Precedence::MulOrDiv,
            BinaryOpr::Assign => Precedence::Assign,
            BinaryOpr::ScopeResolution => Precedence::ScopeResolution,
            BinaryOpr::TypeIs => Precedence::TypeIs,
            BinaryOpr::LightArrow => todo!(),
            BinaryOpr::Vertical => todo!(),
        }
    }
}

impl BinaryOpr {
    pub fn repr(self) -> &'static str {
        match self {
            BinaryOpr::Add => "+(add)",
            BinaryOpr::Sub => "-(sub)",
            BinaryOpr::Mul => "*",
            BinaryOpr::Div => "/",
            BinaryOpr::Assign => "=",
            BinaryOpr::Eq => "==",
            BinaryOpr::Ne => "!=",
            BinaryOpr::ScopeResolution => "::",
            BinaryOpr::TypeIs => ":",
            BinaryOpr::LightArrow => "->",
            BinaryOpr::Vertical => todo!(),
        }
    }

    pub fn repr_short(self) -> &'static str {
        match self {
            BinaryOpr::Add => "+",
            BinaryOpr::Sub => "-",
            BinaryOpr::Mul => "*",
            BinaryOpr::Div => "/",
            BinaryOpr::Assign => "=",
            BinaryOpr::Eq => "==",
            BinaryOpr::Ne => "!=",
            BinaryOpr::ScopeResolution => "::",
            BinaryOpr::TypeIs => ":",
            BinaryOpr::LightArrow => "->",
            BinaryOpr::Vertical => todo!(),
        }
    }
}

/// # prefix

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum PrefixOpr {
    Not,
    Minus,
    Plus,
}

impl std::fmt::Debug for PrefixOpr {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl PrefixOpr {
    pub fn repr(self) -> &'static str {
        match self {
            PrefixOpr::Not => "!",
            PrefixOpr::Plus => "+(plus)",
            PrefixOpr::Minus => "-(minus)",
        }
    }

    pub fn repr_short(self) -> &'static str {
        match self {
            PrefixOpr::Not => "!",
            PrefixOpr::Plus => "+",
            PrefixOpr::Minus => "-",
        }
    }

    pub fn precedence(self) -> Precedence {
        Precedence::Prefix
    }
}

/// # suffix

#[derive(Clone, Copy, PartialEq, Eq)]
pub enum SuffixOpr {
    Incr,
    Decr,
    Field(Ident),
}

impl SuffixOpr {
    pub fn precedence(self) -> Precedence {
        Precedence::Suffix
    }
}

impl std::fmt::Debug for SuffixOpr {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}

impl SuffixOpr {
    pub fn repr(self) -> String {
        match self {
            SuffixOpr::Incr => "++".to_string(),
            SuffixOpr::Decr => "--".to_string(),
            SuffixOpr::Field(ident) => format!(".{}", ident.repr()),
        }
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/token/separator.rs <==
#[derive(Clone, Copy, PartialEq, Eq)]
pub enum Separator {
    Comma,
    Semicolon,
}

impl Separator {
    pub fn repr(self) -> &'static str {
        match self {
            Separator::Comma => ",",
            Separator::Semicolon => ";",
        }
    }
    pub fn repr2(self) -> &'static str {
        match self {
            Separator::Comma => ", ",
            Separator::Semicolon => "; ",
        }
    }
}

impl std::fmt::Debug for Separator {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("`{}`", self.repr()))
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty.rs <==
pub mod error;
pub mod expectation;
pub mod inference;
pub mod signature;
pub mod term;

use crate::token::ident::Ident;
use crate::*;

#[derive(PartialEq, Eq, Clone, Copy)]
pub enum Type {
    Rec0(TypeRec0),
    Rec1(TypeRec1),
    Rec2(TypeRec2),
    Rec3(TypeRec3),
    Rec4(TypeRec4),
    Rec5(TypeRec5),
    Rec6(TypeRec6),
    Rec7(TypeRec7),
    Rec8(TypeRec8),
    Rec9(TypeRec9),
    Rec10(TypeRec10),
}

impl std::fmt::Debug for Type {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            Self::Rec0(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec1(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec2(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec3(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec4(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec5(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec6(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec7(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec8(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec9(slf) => f.write_fmt(format_args!("`{slf:?}`")),
            Self::Rec10(slf) => f.write_fmt(format_args!("`{slf:?}`")),
        }
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec0(pub Ident);

impl std::fmt::Debug for TypeRec0 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}", self.0.repr()))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec1 {
    template: TypeTemplate,
    argument: TypeRec0,
}

impl std::fmt::Debug for TypeRec1 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec2 {
    template: TypeTemplate,
    argument: TypeRec1,
}

impl std::fmt::Debug for TypeRec2 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec3 {
    template: TypeTemplate,
    argument: TypeRec2,
}

impl std::fmt::Debug for TypeRec3 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec4 {
    template: TypeTemplate,
    argument: TypeRec3,
}

impl std::fmt::Debug for TypeRec4 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec5 {
    template: TypeTemplate,
    argument: TypeRec4,
}

impl std::fmt::Debug for TypeRec5 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec6 {
    template: TypeTemplate,
    argument: TypeRec5,
}

impl std::fmt::Debug for TypeRec6 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec7 {
    template: TypeTemplate,
    argument: TypeRec6,
}

impl std::fmt::Debug for TypeRec7 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec8 {
    template: TypeTemplate,
    argument: TypeRec7,
}

impl std::fmt::Debug for TypeRec8 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec9 {
    template: TypeTemplate,
    argument: TypeRec8,
}

impl std::fmt::Debug for TypeRec9 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(PartialEq, Eq, Clone, Copy)]
pub struct TypeRec10 {
    template: TypeTemplate,
    argument: TypeRec9,
}

impl std::fmt::Debug for TypeRec10 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{}[{:?}]", self.template, self.argument))
    }
}

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub enum TypeTemplate {
    Option,
    Vec,
}

impl std::fmt::Display for TypeTemplate {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            TypeTemplate::Option => f.write_str("Option"),
            TypeTemplate::Vec => f.write_str("Vec"),
        }
    }
}

impl Type {
    pub fn in_option(self) -> Type {
        self.in_template(TypeTemplate::Option)
    }

    pub fn in_vec(self) -> Type {
        self.in_template(TypeTemplate::Vec)
    }

    fn in_template(self, template: TypeTemplate) -> Type {
        match self {
            Type::Rec0(ty) => Type::Rec1(TypeRec1 {
                template,
                argument: ty,
            }),
            Type::Rec1(ty) => Type::Rec2(TypeRec2 {
                template,
                argument: ty,
            }),
            Type::Rec2(ty) => Type::Rec3(TypeRec3 {
                template,
                argument: ty,
            }),
            Type::Rec3(ty) => Type::Rec4(TypeRec4 {
                template,
                argument: ty,
            }),
            Type::Rec4(ty) => Type::Rec5(TypeRec5 {
                template,
                argument: ty,
            }),
            Type::Rec5(ty) => Type::Rec6(TypeRec6 {
                template,
                argument: ty,
            }),
            Type::Rec6(ty) => Type::Rec7(TypeRec7 {
                template,
                argument: ty,
            }),
            Type::Rec7(ty) => Type::Rec8(TypeRec8 {
                template,
                argument: ty,
            }),
            Type::Rec8(ty) => Type::Rec9(TypeRec9 {
                template,
                argument: ty,
            }),
            Type::Rec9(ty) => Type::Rec10(TypeRec10 {
                template,
                argument: ty,
            }),
            Type::Rec10(_) => {
                unreachable!("undefined behavior, exceeding limit!")
            }
        }
    }

    pub fn new_ident(ident: Ident) -> Type {
        Type::Rec0(TypeRec0(ident))
    }
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty/error.rs <==
use super::*;
use expectation::TypeExpectation;
use inference::TypeInference;

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub enum TypeError {
    TypeMismatch { expected: Type, actual: Type },
}

pub fn calc_ty_errors(
    ty_inferences: Seq<Option<TypeInference>>,
    ty_expectations: Seq<Option<TypeExpectation>>,
) -> Seq<Option<TypeError>> {
    calc_ty_error.apply(ty_inferences, ty_expectations)
}

fn calc_ty_error(
    ty_inference: Option<TypeInference>,
    ty_expectation: Option<TypeExpectation>,
) -> Option<TypeError> {
    let ty_inference = ty_inference?;
    let ty_expectation = ty_expectation?;
    if ty_inference.ty == ty_expectation.ty {
        None
    } else {
        Some(TypeError::TypeMismatch {
            expected: ty_expectation.ty,
            actual: ty_inference.ty,
        })
    }
}

#[cfg(test)]
fn t(input: &str, expect: Expect) {
    use expectation::calc_ty_expectations;
    use inference::calc_ty_inferences;
    use resolution::calc_symbol_resolutions;
    use scope::infer_scopes;
    use signature::calc_ty_signatures;
    use term::calc_ty_terms;

    let (tokens, pre_asts, asts) =
        calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
    let scopes = infer_scopes(asts, 10);
    let roles = calc_roles(asts, scopes, 10);
    let ranks = calc_ranks(asts);
    let ty_terms = calc_ty_terms(asts, roles, 10);
    let ty_signatures = calc_ty_signatures(asts, roles, ty_terms);
    let ty_expectations = calc_ty_expectations(asts, ranks, ty_signatures);
    let symbol_resolutions = calc_symbol_resolutions(asts, 10);
    let ty_inferences =
        calc_ty_inferences(asts, symbol_resolutions, roles, ty_terms, ty_signatures, 10);
    let ty_errors = calc_ty_errors(ty_inferences, ty_expectations);
    expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ty_errors));
}

#[test]
fn calc_ty_errors_works() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "fn f(x: Float) {} fn g() { f(1) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : Float",
                #5 `Float`: "Float",
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { f(1) }" ✓,
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { f(1) }",
                #14 `f`: "f",
                #15 `(`: "f(1)",
                #16 `1`: "1" → TypeMismatch { expected: `Float`, actual: `Int` },
                #17 `)`: "(1)",
                #18 `}`: "{ f(1) }",
            ]
        "#]],
    );
    t(
        "fn f(x: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : Float",
                #5 `Float`: "Float",
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x",
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `f`: "f",
                #20 `(`: "f(x)",
                #21 `x`: "x" → TypeMismatch { expected: `Float`, actual: `Int` },
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
    t(
        "fn f(a: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(a : Float) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `a`: "a",
                #4 `:`: "a : Float",
                #5 `Float`: "Float",
                #6 `)`: "(a : Float)",
                #7 `{`: "(a : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x",
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `f`: "f",
                #20 `(`: "f(x)",
                #21 `x`: "x" → TypeMismatch { expected: `Float`, actual: `Int` },
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty/expectation.rs <==
use super::*;
use signature::{TypeSignature, TypeSignatureKey};

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub struct TypeExpectation {
    pub ty: Type,
    pub source: TypeExpectationSource,
}

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub enum TypeExpectationSource {
    CallArgument { caller_ident: Ident, rank: Rank },
}

pub fn calc_ty_expectations(
    asts: Seq<Option<Ast>>,
    ranks: Seq<Option<Rank>>,
    ty_signatures: Seq<Option<TypeSignature>>,
) -> Seq<Option<TypeExpectation>> {
    let parent_asts = asts.index(asts.map(|ast| ast?.parent)).map(Option::flatten);
    let grandparent_asts = asts
        .index(parent_asts.map(|parent_ast| parent_ast?.parent))
        .map(Option::flatten);
    let ty_expectation_sources = calc_ty_expectation_source.apply(grandparent_asts, ranks);
    let retrieved_ty_signatures = ty_signatures
        .first_filtered_by_attention(
            ty_expectation_sources,
            ty_signatures,
            |ty_expection_source, ty_signature| {
                let Some(type_expectation_source) = ty_expection_source else {
                    return false;
                };
                let Some(type_signature) = ty_signature else {
                    return false;
                };
                match (type_expectation_source, type_signature.key()) {
                    (
                        TypeExpectationSource::CallArgument {
                            caller_ident,
                            rank: rank0,
                        },
                        TypeSignatureKey::FnParameter {
                            fn_ident,
                            rank: rank1,
                        },
                    ) if caller_ident == fn_ident && rank0 == rank1 => true,
                    _ => false,
                }
            },
        )
        .map(Option::flatten);
    (|ty_expectation_source: Option<TypeExpectationSource>,
      retrieved_ty_signature: Option<TypeSignature>| {
        Some(TypeExpectation {
            ty: retrieved_ty_signature?.ty(),
            source: ty_expectation_source?,
        })
    })
    .apply(ty_expectation_sources, retrieved_ty_signatures)
}

fn calc_ty_expectation_source(
    grandparent_ast: Option<Ast>,
    rank: Option<Rank>,
) -> Option<TypeExpectationSource> {
    let grandparent_ast = grandparent_ast?;
    let rank = rank?;
    match grandparent_ast.data {
        AstData::Call {
            caller,
            caller_ident: Some(caller_ident),
            left_delimiter,
            right_delimiter,
            delimited_arguments,
        } => Some(TypeExpectationSource::CallArgument { caller_ident, rank }),
        _ => None,
    }
}

#[cfg(test)]
fn t(input: &str, expect: Expect) {
    use scope::infer_scopes;
    use signature::calc_ty_signatures;
    use term::calc_ty_terms;

    let (tokens, pre_asts, asts) =
        calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
    let scopes = infer_scopes(asts, 10);
    let roles = calc_roles(asts, scopes, 10);
    let ranks = calc_ranks(asts);
    let ty_terms = calc_ty_terms(asts, roles, 10);
    let ty_signatures = calc_ty_signatures(asts, roles, ty_terms);
    let ty_expectations = calc_ty_expectations(asts, ranks, ty_signatures);
    expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ty_expectations));
}

#[test]
fn calc_ty_expection_works() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "fn f() {}",
        expect![[r#"
        [
            #0 `fn`: "fn f() {}" ✓,
            #1 `f`: "f",
            #2 `(`: `(`,
            #3 `)`: "()",
            #4 `{`: "() {}",
            #5 `}`: "{}",
        ]
    "#]],
    );
    t(
        "fn f() { let x = 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f() { let x = 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `{`: "() { let x = 1;  }",
                #5 `let`: "let x = 1",
                #6 `x`: "x",
                #7 `=`: "x = 1",
                #8 `1`: "1",
                #9 `;`: "let x = 1; ",
                #10 `}`: "{ let x = 1;  }",
            ]
        "#]],
    );
    t(
        "fn g(x: Int) {} fn f() { let x = 1; g(x) }",
        expect![[r#"
            [
                #0 `fn`: "fn g(x : Int) {}" ✓,
                #1 `g`: "g",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : Int",
                #5 `Int`: "Int",
                #6 `)`: "(x : Int)",
                #7 `{`: "(x : Int) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn f() { let x = 1; g(x) }" ✓,
                #10 `f`: "f",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; g(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x",
                #16 `=`: "x = 1",
                #17 `1`: "1",
                #18 `;`: "let x = 1; ",
                #19 `g`: "g",
                #20 `(`: "g(x)",
                #21 `x`: "x" → TypeExpectation { ty: `Int`, source: CallArgument { caller_ident: `g`, rank: Rank(0) } },
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; g(x) }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty/inference.rs <==
use super::*;
use crate::resolution::SymbolResolution;
use resolution::calc_symbol_resolutions;
use scope::infer_scopes;
use signature::{calc_ty_signatures, TypeSignature, TypeSignatureKey};
use term::calc_ty_terms;

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub struct TypeInference {
    pub ty: Type,
}

pub fn calc_ty_inferences(
    asts: Seq<Option<Ast>>,
    symbol_resolutions: Seq<Option<SymbolResolution>>,
    roles: Seq<Option<Role>>,
    ty_terms: Seq<Option<Type>>,
    ty_signatures: Seq<Option<TypeSignature>>,
    n: usize,
) -> Seq<Option<TypeInference>> {
    let mut ty_inferences = infer_tys_initial(asts, ty_signatures);
    let mut ty_designations =
        calc_initial_ty_designations(asts, roles, symbol_resolutions, ty_inferences, ty_terms);
    for _ in 0..n {
        ty_inferences |= infer_tys_step(asts, symbol_resolutions, ty_inferences, ty_designations);
        ty_designations |= calc_ty_designations_step(roles, symbol_resolutions, ty_inferences);
    }
    ty_inferences
}

fn infer_tys_initial(
    asts: Seq<Option<Ast>>,
    ty_signatures: Seq<Option<TypeSignature>>,
) -> Seq<Option<TypeInference>> {
    inference_literal_tys(asts).or(infer_fn_call_tys(asts, ty_signatures))
}
fn inference_literal_tys(asts: Seq<Option<Ast>>) -> Seq<Option<TypeInference>> {
    asts.map(|ast| match ast?.data {
        AstData::Literal(lit) => match lit {
            Literal::Int(_) => Some(TypeInference {
                ty: Type::new_ident(Ident::new("Int")),
            }),
            Literal::Float(_) => Some(TypeInference {
                ty: Type::new_ident(Ident::new("Float")),
            }),
        },
        _ => None,
    })
}

fn infer_fn_call_tys(
    asts: Seq<Option<Ast>>,
    ty_signatures: Seq<Option<TypeSignature>>,
) -> Seq<Option<TypeInference>> {
    ty_signatures
        .first_filtered_by_attention(asts, ty_signatures, |ast, ty_signature| {
            let Some(ast) = ast else { return false };
            let Some(TypeSignature {
                key: TypeSignatureKey::FnOutput { fn_ident },
                ..
            }) = ty_signature
            else {
                return false;
            };
            match ast.data {
                AstData::Call {
                    caller,
                    caller_ident,
                    left_delimiter,
                    right_delimiter,
                    delimited_arguments,
                } if caller_ident == Some(fn_ident) => true,
                _ => false,
            }
        })
        .map(|ty_inference| {
            Some(TypeInference {
                ty: ty_inference??.ty,
            })
        })
}

#[test]
fn infer_tys_initial_works() {
    fn t(input: &str, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
        let scopes = infer_scopes(asts, 10);
        let roles = calc_roles(asts, scopes, 10);
        let ranks = calc_ranks(asts);
        let ty_terms = calc_ty_terms(asts, roles, 10);
        let ty_signatures = calc_ty_signatures(asts, roles, ty_terms);
        let ty_inferences_initial = infer_tys_initial(asts, ty_signatures);
        expect.assert_debug_eq(&show_asts_mapped_values(
            tokens,
            asts,
            ty_inferences_initial,
        ));
    }
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "struct A {}",
        expect![[r#"
        [
            #0 `struct`: "struct A {}" ✓,
            #1 `A`: "A",
            #2 `{`: `{`,
            #3 `}`: "{}",
        ]
    "#]],
    );
    t(
        "fn f(x: i32) { let y = x; let t: i32 = x + 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : i32) { let y = x; let t : i32 = x + 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32",
                #6 `)`: "(x : i32)",
                #7 `{`: "(x : i32) { let y = x; let t : i32 = x + 1;  }",
                #8 `let`: "let y = x",
                #9 `y`: "y",
                #10 `=`: "y = x",
                #11 `x`: "x",
                #12 `;`: "let y = x; ",
                #13 `let`: "let t : i32 = x + 1",
                #14 `t`: "t",
                #15 `:`: "t : i32",
                #16 `i32`: "i32",
                #17 `=`: "t : i32 = x + 1",
                #18 `x`: "x",
                #19 `+`: "x + 1",
                #20 `1`: "1" → TypeInference { ty: `Int` },
                #21 `;`: "let t : i32 = x + 1; ",
                #22 `}`: "{ let y = x; let t : i32 = x + 1;  }",
            ]
        "#]],
    );
    t(
        "fn f() -> i32 { return 1; } fn g() { let x = f(); g() }",
        expect![[r#"
            [
                #0 `fn`: "fn f() -> i32 { return 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `->`: "() -> i32",
                #5 `i32`: "i32",
                #6 `{`: "() -> i32 { return 1;  }",
                #7 `return`: "return 1",
                #8 `1`: "1" → TypeInference { ty: `Int` },
                #9 `;`: "return 1; ",
                #10 `}`: "{ return 1;  }",
                #11 `fn`: "fn g() { let x = f(); g() }" ✓,
                #12 `g`: "g",
                #13 `(`: `(`,
                #14 `)`: "()",
                #15 `{`: "() { let x = f(); g() }",
                #16 `let`: "let x = f()",
                #17 `x`: "x",
                #18 `=`: "x = f()",
                #19 `f`: "f",
                #20 `(`: "f()" → TypeInference { ty: `i32` },
                #21 `)`: "()",
                #22 `;`: "let x = f(); ",
                #23 `g`: "g",
                #24 `(`: "g()" → TypeInference { ty: `unit` },
                #25 `)`: "()",
                #26 `}`: "{ let x = f(); g() }",
            ]
        "#]],
    );
}

fn infer_tys_step(
    asts: Seq<Option<Ast>>,
    symbol_resolutions: Seq<Option<SymbolResolution>>,
    ty_inferences: Seq<Option<TypeInference>>,
    ty_designations: Seq<Option<TypeDesignation>>,
) -> Seq<Option<TypeInference>> {
    let mut ty_inferences = ty_designations
        .first_filtered_by_attention(
            symbol_resolutions,
            ty_designations,
            |symbol_resolution, ty_designation| {
                let Some(SymbolResolution::Ok(symbol)) = symbol_resolution else {
                    return false;
                };
                let Some(ty_designation) = ty_designation else {
                    return false;
                };
                symbol == ty_designation.symbol
            },
        )
        .map(Option::flatten)
        .map(|ty_designation| {
            Some(TypeInference {
                ty: ty_designation?.ty,
            })
        });
    ty_inferences |= {
        let fsts = ty_inferences
            .index(
                (|ast: Option<Ast>| match ast?.data {
                    AstData::Prefix { opr, opd } => Some(opd),
                    AstData::Binary {
                        lopd,
                        lopd_ident,
                        opr,
                        ropd,
                    } => Some(lopd),
                    AstData::Suffix { opd, opr } => Some(opd),
                    _ => None,
                })
                .apply(asts),
            )
            .map(Option::flatten);
        let snds = ty_inferences
            .index(
                (|ast: Option<Ast>| match ast?.data {
                    AstData::Binary { ropd, .. } => Some(ropd),
                    _ => None,
                })
                .apply(asts),
            )
            .map(Option::flatten);
        (|ast: Option<Ast>, fst: Option<TypeInference>, snd: Option<TypeInference>| match ast?.data
        {
            AstData::Prefix { opr, opd } => match opr {
                PrefixOpr::Not => match fst?.ty {
                    ty @ Type::Rec0(ident) => match ident.0.repr() {
                        "Bool" => Some(TypeInference { ty }),
                        _ => None,
                    },
                    _ => None,
                },
                PrefixOpr::Minus | PrefixOpr::Plus => match fst?.ty {
                    ty @ Type::Rec0(ident) => match ident.0.repr() {
                        "Int" | "Float" => Some(TypeInference { ty }),
                        _ => None,
                    },
                    _ => None,
                },
            },
            AstData::Binary {
                lopd,
                lopd_ident,
                opr,
                ropd,
            } => match opr {
                BinaryOpr::Add | BinaryOpr::Sub | BinaryOpr::Mul | BinaryOpr::Div => {
                    let fst = fst?;
                    let snd = snd?;
                    if fst != snd {
                        return None;
                    }
                    match fst.ty {
                        Type::Rec0(_) => todo!(),
                        Type::Rec1(_) => todo!(),
                        Type::Rec2(_) => todo!(),
                        Type::Rec3(_) => todo!(),
                        Type::Rec4(_) => todo!(),
                        Type::Rec5(_) => todo!(),
                        Type::Rec6(_) => todo!(),
                        Type::Rec7(_) => todo!(),
                        Type::Rec8(_) => todo!(),
                        Type::Rec9(_) => todo!(),
                        Type::Rec10(_) => todo!(),
                    }
                }
                BinaryOpr::Assign => None,
                BinaryOpr::Eq | BinaryOpr::Ne => Some(TypeInference {
                    ty: Type::new_ident(Ident::new("Bool")),
                }),
                BinaryOpr::ScopeResolution => None,
                BinaryOpr::TypeIs => None,
                BinaryOpr::LightArrow => None,
                BinaryOpr::Vertical => todo!(),
            },
            AstData::Suffix { opd, opr } => match opr {
                SuffixOpr::Incr | SuffixOpr::Decr => todo!(),
                SuffixOpr::Field(_) => None,
            },
            _ => None,
        })
        .apply(asts, fsts, snds)
    };
    ty_inferences
}

#[test]
fn calc_ty_inferences_works() {
    fn t(input: &str, expect: Expect) {
        let (tokens, pre_asts, asts) =
            calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
        let scopes = infer_scopes(asts, 10);
        let roles = calc_roles(asts, scopes, 10);
        let ranks = calc_ranks(asts);
        let ty_terms = calc_ty_terms(asts, roles, 10);
        let ty_signatures = calc_ty_signatures(asts, roles, ty_terms);
        let symbol_resolutions = calc_symbol_resolutions(asts, 10);
        let ty_inferences =
            calc_ty_inferences(asts, symbol_resolutions, roles, ty_terms, ty_signatures, 10);
        expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ty_inferences));
    }
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "struct A {}",
        expect![[r#"
        [
            #0 `struct`: "struct A {}" ✓,
            #1 `A`: "A",
            #2 `{`: `{`,
            #3 `}`: "{}",
        ]
    "#]],
    );
    t(
        "fn f(x: i32) { let y = x; let t: i32 = x + 1; }",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : i32) { let y = x; let t : i32 = x + 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32",
                #6 `)`: "(x : i32)",
                #7 `{`: "(x : i32) { let y = x; let t : i32 = x + 1;  }",
                #8 `let`: "let y = x",
                #9 `y`: "y",
                #10 `=`: "y = x",
                #11 `x`: "x",
                #12 `;`: "let y = x; ",
                #13 `let`: "let t : i32 = x + 1",
                #14 `t`: "t" → TypeInference { ty: `i32` },
                #15 `:`: "t : i32",
                #16 `i32`: "i32",
                #17 `=`: "t : i32 = x + 1",
                #18 `x`: "x",
                #19 `+`: "x + 1",
                #20 `1`: "1" → TypeInference { ty: `Int` },
                #21 `;`: "let t : i32 = x + 1; ",
                #22 `}`: "{ let y = x; let t : i32 = x + 1;  }",
            ]
        "#]],
    );
    t(
        "fn f() -> i32 { return 1; } fn g() { let x = f(); g() }",
        expect![[r#"
            [
                #0 `fn`: "fn f() -> i32 { return 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `->`: "() -> i32",
                #5 `i32`: "i32",
                #6 `{`: "() -> i32 { return 1;  }",
                #7 `return`: "return 1",
                #8 `1`: "1" → TypeInference { ty: `Int` },
                #9 `;`: "return 1; ",
                #10 `}`: "{ return 1;  }",
                #11 `fn`: "fn g() { let x = f(); g() }" ✓,
                #12 `g`: "g",
                #13 `(`: `(`,
                #14 `)`: "()",
                #15 `{`: "() { let x = f(); g() }",
                #16 `let`: "let x = f()",
                #17 `x`: "x" → TypeInference { ty: `i32` },
                #18 `=`: "x = f()",
                #19 `f`: "f",
                #20 `(`: "f()" → TypeInference { ty: `i32` },
                #21 `)`: "()",
                #22 `;`: "let x = f(); ",
                #23 `g`: "g",
                #24 `(`: "g()" → TypeInference { ty: `unit` },
                #25 `)`: "()",
                #26 `}`: "{ let x = f(); g() }",
            ]
        "#]],
    );
    t(
        "fn f() -> i32 { return 1; } fn g() { let x = f(); let y = x; }",
        expect![[r#"
            [
                #0 `fn`: "fn f() -> i32 { return 1;  }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `)`: "()",
                #4 `->`: "() -> i32",
                #5 `i32`: "i32",
                #6 `{`: "() -> i32 { return 1;  }",
                #7 `return`: "return 1",
                #8 `1`: "1" → TypeInference { ty: `Int` },
                #9 `;`: "return 1; ",
                #10 `}`: "{ return 1;  }",
                #11 `fn`: "fn g() { let x = f(); let y = x;  }" ✓,
                #12 `g`: "g",
                #13 `(`: `(`,
                #14 `)`: "()",
                #15 `{`: "() { let x = f(); let y = x;  }",
                #16 `let`: "let x = f()",
                #17 `x`: "x" → TypeInference { ty: `i32` },
                #18 `=`: "x = f()",
                #19 `f`: "f",
                #20 `(`: "f()" → TypeInference { ty: `i32` },
                #21 `)`: "()",
                #22 `;`: "let x = f(); ",
                #23 `let`: "let y = x",
                #24 `y`: "y" → TypeInference { ty: `i32` },
                #25 `=`: "y = x",
                #26 `x`: "x" → TypeInference { ty: `i32` },
                #27 `;`: "let y = x; ",
                #28 `}`: "{ let x = f(); let y = x;  }",
            ]
        "#]],
    );
    t(
        "fn f(x: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : Float) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : Float",
                #5 `Float`: "Float",
                #6 `)`: "(x : Float)",
                #7 `{`: "(x : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x" → TypeInference { ty: `Int` },
                #16 `=`: "x = 1",
                #17 `1`: "1" → TypeInference { ty: `Int` },
                #18 `;`: "let x = 1; ",
                #19 `f`: "f",
                #20 `(`: "f(x)" → TypeInference { ty: `unit` },
                #21 `x`: "x" → TypeInference { ty: `Int` },
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
    t(
        "fn f(a: Float) {} fn g() { let x = 1; f(x) } ",
        expect![[r#"
            [
                #0 `fn`: "fn f(a : Float) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `a`: "a",
                #4 `:`: "a : Float",
                #5 `Float`: "Float",
                #6 `)`: "(a : Float)",
                #7 `{`: "(a : Float) {}",
                #8 `}`: "{}",
                #9 `fn`: "fn g() { let x = 1; f(x) }" ✓,
                #10 `g`: "g",
                #11 `(`: `(`,
                #12 `)`: "()",
                #13 `{`: "() { let x = 1; f(x) }",
                #14 `let`: "let x = 1",
                #15 `x`: "x" → TypeInference { ty: `Int` },
                #16 `=`: "x = 1",
                #17 `1`: "1" → TypeInference { ty: `Int` },
                #18 `;`: "let x = 1; ",
                #19 `f`: "f",
                #20 `(`: "f(x)" → TypeInference { ty: `unit` },
                #21 `x`: "x" → TypeInference { ty: `Int` },
                #22 `)`: "(x)",
                #23 `}`: "{ let x = 1; f(x) }",
            ]
        "#]],
    );
}

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub struct TypeDesignation {
    symbol: Symbol,
    ty: Type,
}

fn calc_initial_ty_designations(
    asts: Seq<Option<Ast>>,
    roles: Seq<Option<Role>>,
    symbol_resolutions: Seq<Option<SymbolResolution>>,
    ty_inferences: Seq<Option<TypeInference>>,
    ty_terms: Seq<Option<Type>>,
) -> Seq<Option<TypeDesignation>> {
    let retrieved_symbol_resolutions = symbol_resolutions
        .index(roles.map(|role| match role? {
            Role::LetStmtInner {
                pattern,
                initial_value,
            } => Some(pattern), // ad hoc
            Role::LetStmtTypedVariables { variables, ty } => Some(variables), // ad hoc
            Role::FnParameter {
                fn_ident,
                rank,
                ty,
                fn_ident_idx,
                scope,
            } => Some(fn_ident_idx),
            _ => None,
        }))
        .map(Option::flatten);
    let ty_inferences = ty_inferences
        .index(roles.map(|role| match role? {
            Role::LetStmtInner {
                pattern,
                initial_value,
            } => Some(initial_value),
            _ => None,
        }))
        .map(Option::flatten);
    let retrieved_ty_terms = ty_terms
        .index(roles.map(|role| match role? {
            Role::LetStmtTypedVariables { variables, ty } => Some(ty),
            Role::FnParameter { ty, .. } => Some(ty),
            _ => None,
        }))
        .map(Option::flatten);
    calc_initial_ty_designation.apply(
        retrieved_symbol_resolutions,
        ty_inferences,
        retrieved_ty_terms,
    )
}

fn calc_initial_ty_designation(
    symbol_resolution: Option<SymbolResolution>,
    ty_inference: Option<TypeInference>,
    ty_term: Option<Type>,
) -> Option<TypeDesignation> {
    let symbol = match symbol_resolution? {
        SymbolResolution::Ok(symbol) => symbol,
        SymbolResolution::Err(_) => return None,
    };
    Some(TypeDesignation {
        symbol,
        ty: ty_inference.map(|ti| ti.ty).or(ty_term)?,
    })
}

fn calc_ty_designations_step(
    roles: Seq<Option<Role>>,
    symbol_resolutions: Seq<Option<SymbolResolution>>,
    ty_inferences: Seq<Option<TypeInference>>,
) -> Seq<Option<TypeDesignation>> {
    let retrieved_symbol_resolutions = symbol_resolutions
        .index(roles.map(|role| match role? {
            Role::LetStmtInner {
                pattern,
                initial_value,
            } => Some(pattern),
            Role::FnParameter { fn_ident_idx, .. } => Some(fn_ident_idx),
            _ => None,
        }))
        .map(Option::flatten);
    let ty_inferences = ty_inferences
        .index(roles.map(|role| match role? {
            Role::LetStmtInner {
                pattern,
                initial_value,
            } => Some(initial_value),
            Role::FnParameter {
                fn_ident,
                rank,
                ty,
                fn_ident_idx,
                scope,
            } => None,
            _ => None,
        }))
        .map(Option::flatten);
    calc_ty_designation_step.apply(retrieved_symbol_resolutions, ty_inferences)
}

fn calc_ty_designation_step(
    symbol_resolution: Option<SymbolResolution>,
    ty_inference: Option<TypeInference>,
) -> Option<TypeDesignation> {
    let symbol = match symbol_resolution? {
        SymbolResolution::Ok(symbol) => symbol,
        SymbolResolution::Err(_) => return None,
    };
    Some(TypeDesignation {
        symbol,
        ty: ty_inference?.ty,
    })
}

#[test]
fn calc_ty_designations_works() {}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty/signature.rs <==
use super::*;
use crate::{rank::Rank, symbol::Symbol, token::ident::Ident};
use cybertron::seq::Seq;

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub struct TypeSignature {
    pub key: TypeSignatureKey,
    pub ty: Type,
}

impl TypeSignature {
    pub fn key(self) -> TypeSignatureKey {
        self.key
    }

    pub fn ty(&self) -> Type {
        self.ty
    }
}

#[derive(Debug, PartialEq, Eq, Clone, Copy)]
pub enum TypeSignatureKey {
    FnParameter { fn_ident: Ident, rank: Rank },
    FnOutput { fn_ident: Ident },
    StructField { ty_ident: Ident, field_ident: Ident },
}

pub(super) fn calc_ty_signatures(
    asts: Seq<Option<Ast>>,
    roles: Seq<Option<Role>>,
    ty_terms: Seq<Option<Type>>,
) -> Seq<Option<TypeSignature>> {
    calc_ty_signature.apply(roles, ty_terms)
}

fn calc_ty_signature(role: Option<Role>, ty_term: Option<Type>) -> Option<TypeSignature> {
    let key = match role? {
        Role::FnParameterType { fn_ident, rank } => {
            TypeSignatureKey::FnParameter { fn_ident, rank }
        }
        Role::StructFieldType {
            ty_ident,
            field_ident,
        } => TypeSignatureKey::StructField {
            ty_ident,
            field_ident,
        },
        Role::FnOutputType { fn_ident } => TypeSignatureKey::FnOutput { fn_ident },
        Role::FnParameters {
            fn_ident,
            has_return_ty: false,
            scope,
        } => {
            let key = TypeSignatureKey::FnOutput { fn_ident };
            let ty = Type::new_ident(Ident::new("unit"));
            return Some(TypeSignature { key, ty });
        }
        _ => return None,
    };
    // put it here!
    let ty = ty_term?;
    Some(TypeSignature { key, ty })
}

#[cfg(test)]
fn t(input: &str, expect: Expect) {
    use scope::infer_scopes;
    use signature::calc_ty_signatures;
    use term::calc_ty_terms;

    let (tokens, pre_asts, asts) =
        calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
    let scopes = infer_scopes(asts, 10);
    let roles = calc_roles(asts, scopes, 10);
    let ranks = calc_ranks(asts);
    let ty_terms = calc_ty_terms(asts, roles, 10);
    let ty_signatures = calc_ty_signatures(asts, roles, ty_terms);
    expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ty_signatures));
}

#[test]
fn ty_signatures_works() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "struct A { x: i32, y: Vec[i32] }",
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32, y : Vec[i32] }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32" → TypeSignature { key: StructField { ty_ident: `A`, field_ident: `x` }, ty: `i32` },
                #6 `,`: "x : i32, ",
                #7 `y`: "y",
                #8 `:`: "y : Vec[i32]",
                #9 `Vec`: "Vec",
                #10 `[`: "Vec[i32]" → TypeSignature { key: StructField { ty_ident: `A`, field_ident: `y` }, ty: `Vec[i32]` },
                #11 `i32`: "i32",
                #12 `]`: "[i32]",
                #13 `}`: "{ x : i32, y : Vec[i32] }",
            ]
        "#]],
    );
    t(
        "fn f(a: i32, b: Option[f32]) -> f32 { return 1 }",
        expect![[r#"
            [
                #0 `fn`: "fn f(a : i32, b : Option[f32]) -> f32 { return 1 }" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `a`: "a",
                #4 `:`: "a : i32",
                #5 `i32`: "i32" → TypeSignature { key: FnParameter { fn_ident: `f`, rank: Rank(0) }, ty: `i32` },
                #6 `,`: "a : i32, ",
                #7 `b`: "b",
                #8 `:`: "b : Option[f32]",
                #9 `Option`: "Option",
                #10 `[`: "Option[f32]" → TypeSignature { key: FnParameter { fn_ident: `f`, rank: Rank(1) }, ty: `Option[f32]` },
                #11 `f32`: "f32",
                #12 `]`: "[f32]",
                #13 `)`: "(a : i32, b : Option[f32])",
                #14 `->`: "(a : i32, b : Option[f32]) -> f32",
                #15 `f32`: "f32" → TypeSignature { key: FnOutput { fn_ident: `f` }, ty: `f32` },
                #16 `{`: "(a : i32, b : Option[f32]) -> f32 { return 1 }",
                #17 `return`: "return 1",
                #18 `1`: "1",
                #19 `}`: "{ return 1 }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron-mini-husky-compiler/src/ty/term.rs <==
use delimiter::{LBOX, RBOX};

use super::*;

pub fn calc_ty_terms(
    asts: Seq<Option<Ast>>,
    roles: Seq<Option<Role>>,
    n: usize,
) -> Seq<Option<Type>> {
    let mut ty_terms: Seq<Option<Type>> = asts.map(|_| None);
    for _ in 0..n {
        ty_terms = calc_ty_terms_step(asts, roles, ty_terms);
    }
    ty_terms
}

fn calc_ty_terms_step(
    asts: Seq<Option<Ast>>,
    roles: Seq<Option<Role>>,
    ty_terms: Seq<Option<Type>>,
) -> Seq<Option<Type>> {
    let argument_ty_terms = find_argument_ty_terms(asts, roles, ty_terms);
    calc_ty_term_step.apply(asts, roles, argument_ty_terms)
}

fn find_argument_ty_terms(
    asts: Seq<Option<Ast>>,
    roles: Seq<Option<Role>>,
    ty_terms: Seq<Option<Type>>,
) -> Seq<Option<Type>> {
    ty_terms
        .first_filtered_by_attention(
            delimited_arguments_idx.apply(asts, roles),
            asts,
            |delimited_arguments_idx, ast| {
                let Some(ast) = ast else { return false };
                let Some(delimited_arguments_idx) = delimited_arguments_idx else {
                    return false;
                };
                ast.parent == Some(delimited_arguments_idx)
            },
        )
        .map(Option::flatten)
}

fn delimited_arguments_idx(ast: Option<Ast>, role: Option<Role>) -> Option<Idx> {
    if !is_ty_role(role?) {
        return None;
    };
    match ast?.data {
        AstData::Call {
            caller,
            caller_ident,
            left_delimiter,
            right_delimiter,
            delimited_arguments,
        } => Some(delimited_arguments),
        _ => None,
    }
}

fn calc_ty_term_step(
    ast: Option<Ast>,
    role: Option<Role>,
    argument_ty_term: Option<Type>,
) -> Option<Type> {
    if !is_ty_role(role?) {
        return None;
    };
    match ast?.data {
        AstData::Ident(ident) => Some(Type::new_ident(ident)),
        AstData::Call {
            caller_ident: Some(caller_ident),
            left_delimiter: LBOX,
            right_delimiter: RBOX,
            delimited_arguments,
            ..
        } => match caller_ident.repr() {
            "Option" => Some(argument_ty_term?.in_option()),
            "Vec" => Some(argument_ty_term?.in_vec()),
            _ => None,
        },
        AstData::Delimited {
            left_delimiter: LBOX,
            right_delimiter: RBOX,
            ..
        } => argument_ty_term,
        _ => None,
    }
}

fn is_ty_role(role: Role) -> bool {
    match role {
        Role::FnParameterType { .. }
        | Role::FnOutputType { .. }
        | Role::StructFieldType { .. }
        | Role::LetStmtVariablesType
        | Role::TypeArgument => true,
        _ => false,
    }
}

#[cfg(test)]
fn t(input: &str, expect: Expect) {
    use scope::infer_scopes;

    let (tokens, pre_asts, asts) =
        calc_asts_from_input_together_with_tokens_and_pre_asts(input, 10);
    let scopes = infer_scopes(asts, 10);
    let roles = calc_roles(asts, scopes, 10);
    let ty_terms = calc_ty_terms(asts, roles, 10);
    expect.assert_debug_eq(&show_asts_mapped_values(tokens, asts, ty_terms));
}

#[test]
fn calc_ty_terms_works() {
    t(
        "",
        expect![[r#"
        []
    "#]],
    );
    t(
        "fn f(x: i32) {}",
        expect![[r#"
            [
                #0 `fn`: "fn f(x : i32) {}" ✓,
                #1 `f`: "f",
                #2 `(`: `(`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32" → `i32`,
                #6 `)`: "(x : i32)",
                #7 `{`: "(x : i32) {}",
                #8 `}`: "{}",
            ]
        "#]],
    );
    t(
        "struct A { x: i32 }",
        expect![[r#"
            [
                #0 `struct`: "struct A { x : i32 }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : i32",
                #5 `i32`: "i32" → `i32`,
                #6 `}`: "{ x : i32 }",
            ]
        "#]],
    );
    t(
        "struct A { x: Option[i32] }",
        expect![[r#"
            [
                #0 `struct`: "struct A { x : Option[i32] }" ✓,
                #1 `A`: "A",
                #2 `{`: `{`,
                #3 `x`: "x",
                #4 `:`: "x : Option[i32]",
                #5 `Option`: "Option",
                #6 `[`: "Option[i32]" → `Option[i32]`,
                #7 `i32`: "i32" → `i32`,
                #8 `]`: "[i32]",
                #9 `}`: "{ x : Option[i32] }",
            ]
        "#]],
    );
}


==> supp_material/cybertron/cybertron/src/abstractions.rs <==
pub mod bounded_vec;


==> supp_material/cybertron/cybertron/src/abstractions/bounded_vec.rs <==
#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct BoundedVec<T, const U: usize> {
    len: usize,
    data: [Option<T>; U],
}

impl<T, const U: usize> Default for BoundedVec<T, U> {
    fn default() -> Self {
        Self {
            len: 0,
            data: [(); U].map(|_| None),
        }
    }
}

impl<T: Copy, const U: usize, const N: usize> From<[T; N]> for BoundedVec<T, U> {
    fn from(value: [T; N]) -> Self {
        value.into_iter().collect()
    }
}

impl<T: Copy, const U: usize> FromIterator<T> for BoundedVec<T, U> {
    fn from_iter<Iter: IntoIterator<Item = T>>(iter: Iter) -> Self {
        let mut slf = Self::default();
        for element in iter {
            slf.push(element)
        }
        slf
    }
}

impl<T, const U: usize> std::ops::Index<usize> for BoundedVec<T, U> {
    type Output = T;

    fn index(&self, index: usize) -> &Self::Output {
        self.data[index].as_ref().unwrap()
    }
}

impl<T, const U: usize> IntoIterator for BoundedVec<T, U> {
    type Item = T;
    type IntoIter = impl Iterator<Item = T>;

    fn into_iter(self) -> Self::IntoIter {
        self.data.into_iter().filter_map(|opt| opt)
    }
}

impl<T: Copy, const U: usize> BoundedVec<T, U> {
    pub fn append(self, t: T) -> Self {
        assert!(self.len + 1 < U);
        let mut data = self.data;
        data[self.len] = Some(t);
        Self {
            len: self.len + 1,
            data,
        }
    }

    pub fn push(&mut self, t: T) {
        assert!(self.len + 1 < U);
        self.data[self.len] = Some(t);
        self.len += 1;
    }

    pub fn iter(&self) -> impl Iterator<Item = &T> {
        self.data.iter().filter_map(|opt| opt.as_ref())
    }

    pub fn iter_mut(&mut self) -> impl Iterator<Item = &mut T> {
        self.data.iter_mut().filter_map(|opt| opt.as_mut())
    }

    #[cfg(test)]
    pub fn assert_eqs_slice(self, expected: &[T])
    where
        T: std::fmt::Debug + Eq,
    {
        assert_eq!(self.len, expected.len());
        for i in 0..self.len {
            assert_eq!(self.data[i], Some(expected[i]));
        }
        for i in self.len..U {
            assert!(self.data[i].is_none());
        }
    }

    pub fn is_empty(self) -> bool {
        self.len == 0
    }

    pub fn len(self) -> usize {
        self.len
    }
}

#[test]
fn bounded_vec_append_works() {
    let mut v: BoundedVec<i32, 8> = Default::default();
    v.assert_eqs_slice(&[]);
    v = v.append(1);
    v.assert_eqs_slice(&[1]);
    v = v.append(2);
    v.assert_eqs_slice(&[1, 2]);
}


==> supp_material/cybertron/cybertron/src/debug.rs <==
use std::sync::atomic::{AtomicBool, Ordering};

pub static DEBUG_FLAG: AtomicBool = AtomicBool::new(false);

pub fn set_debug() {
    DEBUG_FLAG.store(true, Ordering::SeqCst);
}

pub fn is_debug() -> bool {
    DEBUG_FLAG.load(Ordering::SeqCst)
}


==> supp_material/cybertron/cybertron/src/lib.rs <==
#![feature(impl_trait_in_assoc_type)]
pub mod abstractions;
pub mod debug;
pub mod prelude;
pub mod seq;

#[cfg(test)]
use expect_test::*;


==> supp_material/cybertron/cybertron/src/prelude.rs <==
pub use crate::{
    idx, seq,
    seq::{apply::*, idx::*, *},
};


==> supp_material/cybertron/cybertron/src/seq.rs <==
pub mod any;
pub mod apply;
pub mod attention;
pub mod idx;
mod option;

use crate::seq::apply::*;
use crate::*;
use fmt_utils::compact::FmtCompact;
use lazy_static::lazy_static;
use shifted_unsigned_int::ShiftedU32;
use std::{
    any::{Any, TypeId},
    collections::HashMap,
    marker::PhantomData,
    sync::{
        atomic::{AtomicU32, Ordering},
        RwLock,
    },
};
use wild_utils::arb_ref;

pub struct Seq<T>(ShiftedU32, PhantomData<T>)
where
    T: Any + Send + Sync;

#[derive(Default)]
pub struct SeqStorage(HashMap<(TypeId, ShiftedU32), Box<dyn Any + Send + Sync>>);

lazy_static! {
    static ref SEQ_STORAGE: RwLock<SeqStorage> = Default::default();
}

static NEXT_ID: AtomicU32 = AtomicU32::new(0);

impl<T> Seq<T>
where
    T: Any + Send + Sync,
{
    pub fn new(data: Vec<T>) -> Self {
        let mut seq_storage_guard = SEQ_STORAGE.write().unwrap();
        let id = NEXT_ID.fetch_add(1, Ordering::SeqCst);
        let id = ShiftedU32::from(id);
        seq_storage_guard
            .0
            .insert((TypeId::of::<T>(), id), Box::new(data));
        Seq(id, PhantomData)
    }
}

#[macro_export]
macro_rules! seq {
    ($($elements: expr),* $(,)?) => {{
        Seq::new(vec![$($elements),*])
    }};
}

impl<T> Seq<T>
where
    T: Any + Send + Sync,
{
    pub fn data(self) -> &'static [T] {
        let seq_storage_guard = SEQ_STORAGE.read().unwrap();
        let a: &Vec<T> = seq_storage_guard
            .0
            .get(&(TypeId::of::<T>(), self.0))
            .unwrap()
            .downcast_ref()
            .unwrap();
        unsafe { arb_ref(a) }
    }
}

impl<T> Clone for Seq<T>
where
    T: Any + Send + Sync,
{
    fn clone(&self) -> Self {
        Self(self.0, self.1)
    }
}

impl<T> Copy for Seq<T> where T: Any + Send + Sync {}

impl<T> PartialEq for Seq<T>
where
    T: Any + Send + Sync + PartialEq,
{
    fn eq(&self, other: &Self) -> bool {
        self.data() == other.data()
    }
}

impl<T> Eq for Seq<T> where T: Any + Send + Sync + Eq {}

impl<T> std::fmt::Debug for Seq<T>
where
    T: Any + Send + Sync + std::fmt::Debug,
{
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        let mut one_line = String::from("[");

        for (i, elem) in self.data().iter().enumerate() {
            if i > 0 {
                one_line += ", ";
            }
            one_line += &format!("{:?}", elem);
        }
        one_line += "]";
        if one_line.len() < 80 {
            f.write_str(&one_line)
        } else {
            f.debug_list()
                .entries(self.data().iter().map(FmtCompact))
                .finish()
        }
    }
}

#[test]
fn seq_debug_works() {
    let seq = seq![1, 2, 3, 4];
    expect![[r#"
        [1, 2, 3, 4]
    "#]]
    .assert_debug_eq(&seq);
}

/// # map
impl<T> Seq<T>
where
    T: Any + Send + Sync + Copy,
{
    pub fn map<R>(self, f: impl Fn(T) -> R) -> Seq<R>
    where
        R: Any + Send + Sync,
    {
        Seq::new(self.data().iter().copied().map(f).collect())
    }

    pub fn map2<R1, R2>(self, f: impl Fn(T) -> (R1, R2)) -> (Seq<R1>, Seq<R2>)
    where
        R1: Any + Send + Sync,
        R2: Any + Send + Sync,
    {
        let mut r1s = vec![];
        let mut r2s = vec![];
        for (r1, r2) in self.data().iter().copied().map(f) {
            r1s.push(r1);
            r2s.push(r2);
        }
        (Seq::new(r1s), Seq::new(r2s))
    }
}

#[test]
fn seq_map_works() {
    let seq = Seq::new(vec![1, 2]);
    let mapped = seq.map(|v| v + 1);
    expect![[r#"
        [1, 2]
    "#]]
    .assert_debug_eq(&seq);
    expect![[r#"
        [2, 3]
    "#]]
    .assert_debug_eq(&mapped);
}

impl<T1, T2> Seq<(T1, T2)>
where
    T1: Any + Send + Sync + Copy,
    T2: Any + Send + Sync + Copy,
{
    pub fn decouple(self) -> (Seq<T1>, Seq<T2>) {
        let mut t1s = vec![];
        let mut t2s = vec![];
        for &(t1, t2) in self.data() {
            t1s.push(t1);
            t2s.push(t2);
        }
        (Seq::new(t1s), Seq::new(t2s))
    }
}

impl<T1, T2, T3> Seq<(T1, T2, T3)>
where
    T1: Any + Send + Sync + Copy,
    T2: Any + Send + Sync + Copy,
    T3: Any + Send + Sync + Copy,
{
    pub fn decouple(self) -> (Seq<T1>, Seq<T2>, Seq<T3>) {
        let mut t1s = vec![];
        let mut t2s = vec![];
        let mut t3s = vec![];
        for &(t1, t2, t3) in self.data() {
            t1s.push(t1);
            t2s.push(t2);
            t3s.push(t3);
        }
        (Seq::new(t1s), Seq::new(t2s), Seq::new(t3s))
    }
}

#[test]
fn seq_decouple_works() {
    let seq = Seq::new(vec![(1, 1)]);
    // seq.decouple();
    print!("{:?}", seq);
}


==> supp_material/cybertron/cybertron/src/seq/any.rs <==
use std::fmt::Debug;

use super::*;
use shifted_unsigned_int::ShiftedU32;

#[derive(Clone, Copy)]
pub struct AnySeq(
    ShiftedU32,
    fn(ShiftedU32, &mut std::fmt::Formatter<'_>) -> std::fmt::Result,
);

impl std::fmt::Debug for AnySeq {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        (self.1)(self.0, f)
    }
}

impl<T> From<Seq<T>> for AnySeq
where
    T: std::fmt::Debug + Any + Send + Sync,
{
    fn from(seq: Seq<T>) -> Self {
        Self(seq.0, |index, f| {
            let seq = Seq::<T>(index, PhantomData);
            seq.fmt(f)
        })
    }
}


==> supp_material/cybertron/cybertron/src/seq/apply.rs <==
use super::{idx::Idx, *};
use decl_macro_utils::for_all_non_unit_tuple_tys;
use paste::paste;
use std::any::Any;

macro_rules! impl_apply {
    ($i: literal, $($t: ident),*) => {
        paste!{
            pub trait  [<Apply $i>] <$($t,)* R>
            where
                $($t: Any + Send + Sync,)*
                R: Any + Send + Sync,
            {
                fn apply(self, $([< $t:snake >]: Seq<$t>),*) -> Seq<R>;
            }

            impl<$($t),*, R, F> [<Apply $i>]<$($t,)* R> for F
            where
                $($t: Any + Send + Sync + Copy,)*
                R: Any + Send + Sync,
                F: Fn($($t,)*) -> R,
            {
                fn apply(self, $([< $t:snake >]: Seq<$t>),*) -> Seq<R> {
                    $(let [< $t:snake _data >] = [< $t:snake >].data();)*
                    let len = t1_data.len();
                    $(assert_eq!([< $t:snake _data >].len(), len);)*
                    let result: Vec<_> = (0..len)
                                .into_iter()
                                .map(|i| self($([< $t:snake _data >][i]),*))
                                .collect();
                    Seq::new(result)
                }
            }
        }
    };
}

for_all_non_unit_tuple_tys! {numbered impl_apply}

macro_rules! impl_apply_enumerated {
    ($i: literal, $($t: ident),*) => {
        paste!{
            pub trait  [<ApplyEnumerated $i>] <$($t,)* R>
            where
                $($t: Any + Send + Sync,)*
                R: Any + Send + Sync,
            {
                fn apply_enumerated(self, $([< $t:snake >]: Seq<$t>),*) -> Seq<R>;
            }

            impl<$($t),*, R, F> [<ApplyEnumerated $i>]<$($t,)* R> for F
            where
                $($t: Any + Send + Sync + Copy,)*
                R: Any + Send + Sync,
                F: Fn(Idx, $($t,)*) -> R,
            {
                fn apply_enumerated(self, $([< $t:snake >]: Seq<$t>),*) -> Seq<R> {
                    $(let [< $t:snake _data >] = [< $t:snake >].data();)*
                    let len = t1_data.len();
                    $(assert_eq!([< $t:snake _data >].len(), len);)*
                    let result: Vec<_> = (0..len)
                                .into_iter()
                                .map(|i| self(idx!(i), $([< $t:snake _data >][i]),*))
                                .collect();
                    Seq::new(result)
                }
            }
        }
    };
}

for_all_non_unit_tuple_tys! {numbered impl_apply_enumerated}

impl<T> Seq<T>
where
    T: Send + Sync + Copy + Eq + 'static,
{
    pub fn pair<S>(self, other: Seq<S>) -> Seq<(T, S)>
    where
        S: Send + Sync + Copy + Eq + 'static,
    {
        (|t, s| (t, s)).apply(self, other)
    }
}


==> supp_material/cybertron/cybertron/src/seq/attention.rs <==
use idx::Idx;

use super::*;

impl<T> Seq<T>
where
    T: Any + Send + Sync + Copy,
{
    pub fn nearest_left_filtered_by_attention<Q, K>(
        self,
        qs: Seq<Q>,
        ks: Seq<K>,
        f: impl Fn(Q, K) -> bool,
    ) -> Seq<Option<T>>
    where
        Q: Any + Send + Sync + Copy,
        K: Any + Send + Sync + Copy,
    {
        let slf = &self.data();
        let len = slf.len();
        let qs = qs.data();
        let ks = ks.data();
        Seq::new(
            (0..len)
                .into_iter()
                .map(|i| {
                    (1..=i)
                        .into_iter()
                        .filter_map(|j| f(qs[i], ks[i - j]).then_some(slf[i - j]))
                        .next()
                })
                .collect(),
        )
    }

    pub fn first_filtered_by_attention<Q, K>(
        self,
        qs: Seq<Q>,
        ks: Seq<K>,
        f: impl Fn(Q, K) -> bool,
    ) -> Seq<Option<T>>
    where
        Q: Any + Send + Sync + Copy,
        K: Any + Send + Sync + Copy,
    {
        let slf = &self.data();
        let len = slf.len();
        let qs = qs.data();
        let ks = ks.data();
        Seq::new(
            (0..len)
                .into_iter()
                .map(|i| {
                    (0..len)
                        .into_iter()
                        .filter_map(|j| f(qs[i], ks[j]).then_some(slf[j]))
                        .next()
                })
                .collect(),
        )
    }

    pub fn first_filtered_by_attention_enumerated<Q, K>(
        self,
        qs: Seq<Q>,
        ks: Seq<K>,
        f: impl Fn(Q, K) -> bool,
    ) -> Seq<Option<(Idx, T)>>
    where
        Q: Any + Send + Sync + Copy,
        K: Any + Send + Sync + Copy,
    {
        let slf = &self.data();
        let len = slf.len();
        let qs = qs.data();
        let ks = ks.data();
        Seq::new(
            (0..len)
                .into_iter()
                .map(|i| {
                    (0..len)
                        .into_iter()
                        .filter_map(|j| f(qs[i], ks[j]).then_some((idx!(j), slf[j])))
                        .next()
                })
                .collect(),
        )
    }

    pub fn count_past_by_attention<K>(self, ks: Seq<K>, f: impl Fn(T, K) -> bool) -> Seq<usize>
    where
        K: Any + Send + Sync + Copy,
    {
        let qs = &self.data();
        let len = qs.len();
        let ks = ks.data();
        Seq::new(
            (0..len)
                .into_iter()
                .map(|i| {
                    (0..len)
                        .into_iter()
                        .filter(|&j| j < i && f(qs[i], ks[j]))
                        .count()
                })
                .collect(),
        )
    }

    pub fn index(self, indices: Seq<Option<Idx>>) -> Seq<Option<T>> {
        let slf = self.data();
        let indices = indices.data();
        let len = slf.len();
        assert_eq!(len, indices.len());
        Seq::new(
            (0..len)
                .into_iter()
                .map(|i| indices[i].map(|idx| slf[idx.index()]))
                .collect(),
        )
    }
}

#[test]
fn nearest_left_inclusive_filtered_by_attention_works() {
    let xs = seq![1, 2];
    assert_eq!(
        xs.nearest_left_filtered_by_attention(seq![1, 2], seq![1, 2], |q, k| q == k),
        seq![None, None]
    );
    assert_eq!(
        xs.nearest_left_filtered_by_attention(seq![1, 2], seq![2, 1], |q, k| q == k),
        seq![None, Some(1)]
    );
}

#[test]
fn first_filtered_by_attention_works() {
    let xs = seq![1, 2];
    assert_eq!(
        xs.first_filtered_by_attention(seq![1, 2], seq![1, 2], |q, k| q == k),
        seq![Some(1), Some(2)]
    );
    assert_eq!(
        xs.first_filtered_by_attention(seq![1, 2], seq![2, 1], |q, k| q == k),
        seq![Some(2), Some(1)]
    );
}


==> supp_material/cybertron/cybertron/src/seq/idx.rs <==
use super::*;

#[derive(Clone, Copy, PartialEq, Eq, PartialOrd, Ord)]
pub struct Idx(ShiftedU32);

impl std::fmt::Debug for Idx {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("#{}", self.0.index()))
    }
}

impl Idx {
    pub fn new(i: usize) -> Self {
        Self(i.into())
    }
}

impl Idx {
    pub fn index(self) -> usize {
        self.0.index()
    }
}

#[macro_export]
macro_rules! idx {
    ($i: expr) => {
        $crate::seq::idx::Idx::new($i)
    };
}

#[derive(Clone, Copy, PartialEq, Eq)]
pub struct IdxRange {
    start: Idx,
    end: Idx,
}

impl std::fmt::Debug for IdxRange {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{:?}..{:?}", self.start, self.end))
    }
}

impl IdxRange {
    pub fn new(start: Idx, end: Idx) -> Self {
        Self { start, end }
    }
}

impl IdxRange {
    pub fn start(&self) -> Idx {
        self.start
    }

    pub fn end(&self) -> Idx {
        self.end
    }
}

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct Option2<T> {
    first: Option<T>,
    second: Option<T>,
}

impl<T> Option2<T> {
    pub fn first(self) -> Option<T> {
        self.first
    }

    pub fn second(self) -> Option<T> {
        self.second
    }
}

impl<T> FromIterator<T> for Option2<T> {
    fn from_iter<I: IntoIterator<Item = T>>(iter: I) -> Self {
        let mut iter = iter.into_iter();
        let first = iter.next();
        let second = iter.next();
        Self { first, second }
    }
}

impl<T> Seq<Option<T>>
where
    T: Any + Send + Sync + Copy,
{
    pub fn nearest_left(self) -> Seq<Option<(Idx, T)>> {
        let ts = self.data();
        Seq::new(
            (0..ts.len())
                .map(|i| nearest_left_at_index(ts, i))
                .collect(),
        )
    }

    pub fn nearest_left2(self) -> Seq<(Option2<(Idx, T)>)> {
        let ts = self.data();
        Seq::new(
            (0..ts.len())
                .map(|i| nearest_left2_at_index(ts, i))
                .collect(),
        )
    }

    pub fn nearest_right(self) -> Seq<Option<(Idx, T)>> {
        let ts = self.data();
        Seq::new(
            (0..ts.len())
                .map(|i| nearest_right_at_index(ts, i))
                .collect(),
        )
    }

    pub fn nearest_right2(self) -> Seq<Option2<(Idx, T)>> {
        let ts = self.data();
        Seq::new(
            (0..ts.len())
                .map(|i| nearest_right2_at_index(ts, i))
                .collect(),
        )
    }
}

fn nearest_left_at_index<T>(ts: &[Option<T>], i: usize) -> Option<(Idx, T)>
where
    T: Any + Send + Sync + Copy,
{
    (1..=i)
        .into_iter()
        .filter_map(|j| ts[(i - j)].map(|t| (idx!(i - j), t)))
        .next()
}

fn nearest_left2_at_index<T>(ts: &[Option<T>], i: usize) -> Option2<(Idx, T)>
where
    T: Any + Send + Sync + Copy,
{
    (1..=i)
        .into_iter()
        .filter_map(|j| ts[(i - j)].map(|t| (idx!(i - j), t)))
        .collect()
}

fn nearest_right_at_index<T>(ts: &[Option<T>], i: usize) -> Option<(Idx, T)>
where
    T: Any + Send + Sync + Copy,
{
    ((i + 1)..ts.len())
        .into_iter()
        .filter_map(|j| ts[j].map(|t| (idx!(j), t)))
        .next()
}

fn nearest_right2_at_index<T>(ts: &[Option<T>], i: usize) -> Option2<(Idx, T)>
where
    T: Any + Send + Sync + Copy,
{
    ((i + 1)..ts.len())
        .into_iter()
        .filter_map(|j| ts[j].map(|t| (idx!(j), t)))
        .collect()
}

#[test]
fn seq_nearest_left_works() {
    fn t<T>(ts: Seq<Option<T>>, expect: &[Option<(Idx, T)>])
    where
        T: Any + Send + Sync + Copy + Eq + std::fmt::Debug,
    {
        assert_eq!(ts.nearest_left().data(), expect);
    }
    t::<i32>(seq![], &[]);
    t::<i32>(seq![None], &[None]);
    t::<i32>(seq![None, Some(1)], &[None, None]);
    t::<i32>(seq![Some(1), None], &[None, Some((idx!(0), 1))]);
    t(
        seq![None, Some(1), Some(2), Some(3), Some(4), None],
        &[
            None,
            None,
            Some((idx!(1), 1)),
            Some((idx!(2), 2)),
            Some((idx!(3), 3)),
            Some((idx!(4), 4)),
        ],
    );
}

#[test]
fn seq_nearest_right_works() {
    fn t<T>(ts: Seq<Option<T>>, expect: &[Option<(Idx, T)>])
    where
        T: Any + Send + Sync + Copy + Eq + std::fmt::Debug,
    {
        assert_eq!(ts.nearest_right().data(), expect);
    }
    t::<i32>(seq![], &[]);
    t::<i32>(seq![None], &[None]);
    t::<i32>(seq![None, Some(1)], &[Some((idx!(1), 1)), None]);
    t::<i32>(seq![Some(1), None], &[None, None]);
    t(
        seq![None, Some(1), Some(2), Some(3), Some(4), None],
        &[
            Some((idx!(1), 1)),
            Some((idx!(2), 2)),
            Some((idx!(3), 3)),
            Some((idx!(4), 4)),
            None,
            None,
        ],
    );
}


==> supp_material/cybertron/cybertron/src/seq/option.rs <==
use super::*;

impl<T> Seq<Option<T>>
where
    T: Copy + Any + Send + Sync,
{
    pub fn or(self, other: Self) -> Self {
        Option::or.apply(self, other)
    }
}

impl<T> std::ops::BitOrAssign for Seq<Option<T>>
where
    T: Copy + Any + Send + Sync,
{
    fn bitor_assign(&mut self, rhs: Self) {
        *self = self.or(rhs)
    }
}


==> supp_material/cybertron/cybertron/tests/dyck.rs <==
use cybertron::prelude::*;

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub struct Delimiter(u8);

#[derive(Debug, Clone, Copy, PartialEq, Eq)]
pub enum PreAst {
    LeftDelimiter(Delimiter),
    RightDelimiter(Delimiter),
}

fn dyck_lang(mut pre_asts: Seq<Option<PreAst>>, n: usize) -> Seq<Option<PreAst>> {
    for _ in 0..n {
        pre_asts = dyck_lang_step(pre_asts)
    }
    pre_asts
}

fn dyck_lang_step(pre_asts: Seq<Option<PreAst>>) -> Seq<Option<PreAst>> {
    let pre_asts_nearest_left = pre_asts.nearest_left();
    let pre_asts_nearest_right = pre_asts.nearest_right();
    dyck_lang_step_aux.apply(pre_asts_nearest_left, pre_asts, pre_asts_nearest_right)
}

fn dyck_lang_step_aux(
    pre_ast_nearest_left: Option<(Idx, PreAst)>,
    pre_ast: Option<PreAst>,
    pre_ast_nearest_right: Option<(Idx, PreAst)>,
) -> Option<PreAst> {
    match pre_ast? {
        PreAst::LeftDelimiter(delimiter) => match pre_ast_nearest_right {
            Some((_, PreAst::RightDelimiter(delimiter1))) if delimiter1 == delimiter => None,
            _ => pre_ast,
        },
        PreAst::RightDelimiter(delimiter) => match pre_ast_nearest_left {
            Some((_, PreAst::LeftDelimiter(delimiter1))) if delimiter1 == delimiter => None,
            _ => pre_ast,
        },
    }
}

impl PreAst {
    fn from_char(c: char) -> Self {
        match c {
            '(' => PreAst::LeftDelimiter(Delimiter(0)),
            ')' => PreAst::RightDelimiter(Delimiter(0)),
            '[' => PreAst::LeftDelimiter(Delimiter(1)),
            ']' => PreAst::RightDelimiter(Delimiter(1)),
            '{' => PreAst::LeftDelimiter(Delimiter(2)),
            '}' => PreAst::RightDelimiter(Delimiter(2)),
            _ => panic!(),
        }
    }
}

#[test]
fn dyck_lang_works() {
    fn t(input: &str) {
        use print_utils::p;

        let pre_asts = Seq::new(input.chars().map(|c| Some(PreAst::from_char(c))).collect());
        let pre_asts = dyck_lang(pre_asts, 10);
        for pre_ast in pre_asts.data() {
            assert!(pre_ast.is_none());
        }
    }
    t("");
    t("[]");
    t("[][]");
    t("[[][]]");
    t("[[()][]]");
}


==> supp_material/cybertron/decl-macro-utils/src/lib.rs <==
//! useful things for creating declarative macros
pub mod primitive;
pub mod ritchie;
pub mod tuple;


==> supp_material/cybertron/decl-macro-utils/src/primitive.rs <==
#[rustfmt::skip]
#[macro_export]
macro_rules! for_all_primitive_tys {
    ($macro_name:ident) => {
        $macro_name!(());
        $macro_name!(bool);
        $macro_name!(i8);
        $macro_name!(i16);
        $macro_name!(i32);
        $macro_name!(i64);
        $macro_name!(i128);
        $macro_name!(isize);
        $macro_name!(u8);
        $macro_name!(u16);
        $macro_name!(u32);
        $macro_name!(u64);
        $macro_name!(u128);
        $macro_name!(usize);
        $macro_name!(f32);
        $macro_name!(f64);
        $macro_name!(char);
    };
}


==> supp_material/cybertron/decl-macro-utils/src/ritchie.rs <==
#[rustfmt::skip]
#[macro_export]
macro_rules! for_all_ritchie_tys {
    ($macro_name:ident) => {
        $macro_name!([], T1);
        $macro_name!([T1], T2);
        $macro_name!([T1, T2], T3);
        $macro_name!([T1, T2, T3], T4);
        $macro_name!([T1, T2, T3, T4], T5);
        $macro_name!([T1, T2, T3, T4, T5], T6);
        $macro_name!([T1, T2, T3, T4, T5, T6], T7);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7], T8);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8], T9);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9], T10);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10], T11);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11], T12);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12], T13);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13], T14);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14], T15);
        $macro_name!([T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15], T16);
    };
}


==> supp_material/cybertron/decl-macro-utils/src/tuple.rs <==
#[rustfmt::skip]
#[macro_export]
macro_rules! for_all_non_unit_tuple_tys {
    ($macro_name:ident) => {
        $macro_name!(T1);
        $macro_name!(T1, T2);
        $macro_name!(T1, T2, T3);
        $macro_name!(T1, T2, T3, T4);
        $macro_name!(T1, T2, T3, T4, T5);
        $macro_name!(T1, T2, T3, T4, T5, T6);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7, T8);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7, T8, T9);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7, T8, T9, T10);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11);
        $macro_name!(T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12);
    };
    (numbered $macro_name:ident) => {
        $macro_name!(1, T1);
        $macro_name!(2, T1, T2);
        $macro_name!(3, T1, T2, T3);
        $macro_name!(4, T1, T2, T3, T4);
        $macro_name!(5, T1, T2, T3, T4, T5);
        $macro_name!(6, T1, T2, T3, T4, T5, T6);
        $macro_name!(7, T1, T2, T3, T4, T5, T6, T7);
        $macro_name!(8, T1, T2, T3, T4, T5, T6, T7, T8);
        $macro_name!(9, T1, T2, T3, T4, T5, T6, T7, T8, T9);
        $macro_name!(10, T1, T2, T3, T4, T5, T6, T7, T8, T9, T10);
        $macro_name!(11, T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11);
        $macro_name!(12, T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12);
    };
}


==> supp_material/cybertron/enum-class-macros/src/from_variants.rs <==
use proc_macro2::Ident;
use proc_macro_utils::self_ty;
use syn::{FieldsUnnamed, Generics, Item, ItemEnum, Type};

pub(crate) fn from_variants(
    _args: proc_macro::TokenStream,
    input: proc_macro::TokenStream,
) -> proc_macro::TokenStream {
    let item = syn::parse_macro_input!(input as Item);
    let from_variant_impls = match item {
        Item::Enum(ref item) => enum_from_variant_impls(&item),
        _ => panic!("expect enum for `from_variants`"),
    };
    quote! {
        #item

        #from_variant_impls
    }
    .into()
}

fn enum_from_variant_impls(item: &ItemEnum) -> proc_macro2::TokenStream {
    let ty_ident = &item.ident;

    item.variants
        .iter()
        .filter_map(|variant| -> Option<proc_macro2::TokenStream> {
            match variant.fields {
                syn::Fields::Unnamed(ref fields) => {
                    enum_from_variant_impl(&item.generics, ty_ident, &variant.ident, fields)
                }
                _ => None,
            }
        })
        .collect::<proc_macro2::TokenStream>()
}

fn enum_from_variant_impl(
    generics: &Generics,
    ty_ident: &Ident,
    variant_ident: &Ident,
    fields: &FieldsUnnamed,
) -> Option<proc_macro2::TokenStream> {
    let self_ty = self_ty(ty_ident, generics);
    if fields.unnamed.len() == 0 {
        return None;
    } else if fields.unnamed.len() == 1 {
        let field_ty = &fields.unnamed[0].ty;
        // todo: generics
        Some(quote! {
            impl #generics From<#field_ty> for #self_ty {
                fn from(value: #field_ty) -> Self {
                    #ty_ident::#variant_ident(value)
                }
            }
        })
    } else {
        let Type::Path(ref ty_path) = fields.unnamed[0].ty else {
            return None;
        };
        match ty_path.path.get_ident() {
            Some(ty_path_ident) => {
                if ty_path_ident == "Room32" {
                    let last_field_ty = fields.unnamed.last().unwrap();
                    let defaults: proc_macro2::TokenStream = (0..(fields.unnamed.len() - 1))
                        .into_iter()
                        .map(|_| quote! { Default::default(), })
                        .collect();
                    Some(quote! {
                        impl #generics From<#last_field_ty> for #self_ty {
                            fn from(value: #last_field_ty) -> Self {
                                #ty_ident::#variant_ident(#defaults value)
                            }
                        }
                    })
                } else {
                    None
                }
            }
            None => None,
        }
    }
}


==> supp_material/cybertron/enum-class-macros/src/lib.rs <==
#![recursion_limit = "256"]

#[macro_use]
extern crate quote;

mod from_variants;

use proc_macro::TokenStream;

#[proc_macro_attribute]
pub fn from_variants(args: TokenStream, input: TokenStream) -> TokenStream {
    from_variants::from_variants(args, input)
}


==> supp_material/cybertron/enum-class/src/lib.rs <==
pub use enum_class_macros::*;

/// always be zero
/// but occupied a nonempy space
#[allow(dead_code)]
#[derive(Default, Clone, Copy)]
pub struct Room32(u32);

impl std::fmt::Debug for Room32 {
    #[inline(always)]
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_str("Room32")
    }
}

impl PartialEq for Room32 {
    #[inline(always)]
    fn eq(&self, _other: &Self) -> bool {
        true
    }
}

impl std::hash::Hash for Room32 {
    #[inline(always)]
    fn hash<H: std::hash::Hasher>(&self, _state: &mut H) {}
}

impl Eq for Room32 {}


==> supp_material/cybertron/enum-class/tests/simple.rs <==
#[enum_class::from_variants]
enum Animal {
    Dog(Dog),
    Cat(Cat),
}

struct Dog;
struct Cat;


==> supp_material/cybertron/fmt-utils/src/compact.rs <==
pub struct FmtCompact<'a, T>(pub &'a T);

impl<'a, T> std::fmt::Debug for FmtCompact<'a, T>
where
    T: std::fmt::Debug,
{
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_str(&format!("{:?}", self.0))
    }
}


==> supp_material/cybertron/fmt-utils/src/lib.rs <==
pub mod compact;
pub mod punctuated;


==> supp_material/cybertron/fmt-utils/src/punctuated.rs <==
pub struct FmtPunctuated<'a, T, F> {
    pub(crate) items: &'a [T],
    pub(crate) punctuation: &'a str,
    pub(crate) f: F,
}

impl<'a, T, F> FmtPunctuated<'a, T, F>
where
    F: Fn(&T, &mut std::fmt::Formatter) -> std::fmt::Result,
{
    pub fn new(items: &'a [T], punctuation: &'a str, f: F) -> Self {
        Self {
            items,
            punctuation,
            f,
        }
    }
}

impl<'a, T, F> std::fmt::Display for FmtPunctuated<'a, T, F>
where
    F: Fn(&T, &mut std::fmt::Formatter) -> std::fmt::Result,
{
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        let mut start_flag = true;
        for item in self.items {
            if start_flag {
                start_flag = false;
            } else {
                f.write_str(self.punctuation)?;
            }
            (self.f)(item, f)?;
        }
        Ok(())
    }
}

#[test]
pub(crate) fn fmt_puntuated_works() {
    use std::fmt::Display;
    assert_eq!(
        FmtPunctuated::new(&(0..5).collect::<Vec<_>>(), ",", |i, f| i.fmt(f)).to_string(),
        "0,1,2,3,4"
    )
}


==> supp_material/cybertron/print-utils/src/colors.rs <==
#[cfg(feature = "allow-print")]
pub const RESET: &str = "\x1B[0m";
#[cfg(not(feature = "allow-print"))]
pub const RESET: &str = "";
pub const BLACK: &str = "\x1B[30m";
pub const RED: &str = "\x1B[31m";
#[cfg(feature = "allow-print")]
pub const GREEN: &str = "\x1B[32m";
#[cfg(not(feature = "allow-print"))]
pub const GREEN: &str = "";
#[cfg(feature = "allow-print")]
pub const BRIGHT_GREEN: &str = "\x1B[38;2;150;255;150m";
#[cfg(not(feature = "allow-print"))]
pub const BRIGHT_GREEN: &str = "";
#[cfg(feature = "allow-print")]
pub const LIGHT_YELLOW: &str = "\x1B[38;2;230;200;180m";
#[cfg(not(feature = "allow-print"))]
pub const LIGHT_YELLOW: &str = "";
#[cfg(feature = "allow-print")]
pub const YELLOW: &str = "\x1B[38;2;220;180;55m";
#[cfg(not(feature = "allow-print"))]
pub const YELLOW: &str = "";
#[cfg(feature = "allow-print")]
pub const BLUE: &str = "\x1B[34m";
#[cfg(not(feature = "allow-print"))]
pub const BLUE: &str = "";
#[cfg(feature = "allow-print")]
pub const MAGENTA: &str = "\x1B[35m";
#[cfg(not(feature = "allow-print"))]
pub const MAGENTA: &str = "";
#[cfg(feature = "allow-print")]
pub const CYAN: &str = "\x1B[36m";
#[cfg(not(feature = "allow-print"))]
pub const CYAN: &str = "";
#[cfg(feature = "allow-print")]
pub const WHITE: &str = "\x1B[37m";
#[cfg(not(feature = "allow-print"))]
pub const WHITE: &str = "";
#[cfg(feature = "allow-print")]
pub const BOLDBLACK: &str = "\033[1m\033[30m";
#[cfg(not(feature = "allow-print"))]
pub const BOLDBLACK: &str = "";
#[cfg(feature = "allow-print")]
pub const PINK: &str = "\x1B[38;2;200;50;155m";
#[cfg(not(feature = "allow-print"))]
pub const PINK: &str = "";


==> supp_material/cybertron/print-utils/src/lib.rs <==
mod colors;
mod macros;
mod show;

pub use colors::*;
pub use show::*;


==> supp_material/cybertron/print-utils/src/macros.rs <==
#[macro_export]
macro_rules! test_print {
    ($($v:expr),*) => {
        use print_utils::*;
        #[cfg(test)]
        println!(r#"
{}
        {GREEN}{}:{YELLOW}{}:{RESET}"#,
        print_utils::show!($($v),*),
        file!(),
        line!(),
    )};
}
#[macro_export]
macro_rules! p {
    ($($v:expr),* $(,)?) => {{
        if let Ok(_) = std::env::var("PRINT_COLORED") {
            eprintln!(
                    r#"{}
                --- {}{}:{}{}{}"#,
                $crate::show!($($v),*),
                $crate::GREEN,
                file!(),
                $crate::YELLOW,
                line!(),
                $crate::RESET,
            )
        } else {
            eprintln!(
                    r#"{}
                --- {}:{}"#,
                $crate::show!($($v),*),
                file!(),
                line!(),
            )
        }
    }};
}

#[macro_export]
macro_rules! ps {
    ($s:expr) => {
        format!(
            r#"{}{}:{}{}:{}
{}"#,
            print_utils::GREEN,
            file!(),
            print_utils::YELLOW,
            line!(),
            print_utils::RESET,
            print_utils::eshow!($s),
        )
    };
}

#[macro_export]
macro_rules! ep {
  ($($v:expr),*) => {eprintln!("src: {}:{}\n  {}\n",
  file!(),
  line!(),
  print_utils::eshow!($($v),*))};
}

#[macro_export]
macro_rules! esp {
  ($($v:expr),*) => {eprintln!("src: {}:{}\n  {}\n",
  file!(),
  line!(),
  print_utils::esimple_show!($($v),*))};
}

#[macro_export]
macro_rules! ep_once {
  ($($v:expr),*) => {common::do_once(||eprintln!("{}\n\t\tsrc: {}:{}",
  print_utils::eshow!($($v),*),
  file!(),
  line!()))};
}

#[macro_export]
macro_rules! msg_once {
    ($msg:expr) => {{
        static ONCE: ::std::sync::Once = ::std::sync::Once::new();
        ONCE.call_once(|| eprintln!("[message] {}, src: {}:{}", $msg, file!(), line!()))
    }};
}

#[macro_export]
macro_rules! epin {
    () => {
        eprintln!("[pin] src: {}:{}", file!(), line!());
    };
}


==> supp_material/cybertron/print-utils/src/show.rs <==
use std::fmt::*;
#[macro_export]
macro_rules! show {
    ($a: expr) => {{
        if let Ok(_) = std::env::var("PRINT_COLORED") {
            format!(
                "{}{}{} = {:#?}",
                print_utils::PINK,
                stringify!($a),
                print_utils::RESET,
                $a,
            )
        } else {
            format!(
                "{} = {:#?}",
                stringify!($a),
                $a,
            )
        }
    }};
   ($a:expr ,$($as:expr),*) => {
    format!("{},\n{}", (print_utils::show!($a)), (print_utils::show!($($as),*)))
  };
}

#[macro_export]
macro_rules! eshow {
    ($a:expr)=>{format!("{} = {:#?}",
    stringify!($a),
    $a)};
   ($a:expr, $($as:expr),*) => {
    format!("{},\n{}", (print_utils::eshow!($a)), (print_utils::eshow!($($as),*)))
  };
}

#[macro_export]
macro_rules! esimple_show {
    ($a:expr)=>{format!("{} = {:?}",
    stringify!($a),
    $a)};
   ($a:expr, $($as:expr),*) => {
    format!("{}, {}", (print_utils::show!($a)), (print_utils::show!($($as),*)))
  };
}

pub struct ShowCase {
    content: String,
}
impl ShowCase {
    pub fn new(content: String) -> ShowCase {
        ShowCase { content }
    }
}
impl std::fmt::Debug for ShowCase {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> Result {
        write!(f, "{}", self.content)
    }
}


==> supp_material/cybertron/proc-macro-utils/src/lib.rs <==
//! useful things for creating procedural macros
use quote::quote;

pub fn generics_with_debug_with_db(generics: &syn::Generics) -> proc_macro2::TokenStream {
    if generics.params.is_empty() {
        quote! {}
    } else {
        let lifetime_generics_punctuated =
            syn::punctuated::Punctuated::<_, syn::Token![,]>::from_iter(
                generics.params.iter().filter_map(|param| match param {
                    syn::GenericParam::Type(_) | syn::GenericParam::Const(_) => None,
                    syn::GenericParam::Lifetime(_) => Some(quote! { #param }),
                }),
            );
        let nonlifetime_generics_punctuated =
            syn::punctuated::Punctuated::<_, syn::Token![,]>::from_iter(
                generics.params.iter().filter_map(|param| match param {
                    syn::GenericParam::Type(param) => Some(if param.bounds.is_empty() {
                        quote! { #param: ::salsa::DebugWithDb }
                    } else {
                        quote! { #param + ::salsa::DebugWithDb }
                    }),
                    syn::GenericParam::Const(_) => Some(quote! { #param }),
                    syn::GenericParam::Lifetime(_) => None,
                }),
            );
        if lifetime_generics_punctuated.is_empty() {
            if nonlifetime_generics_punctuated.is_empty() {
                quote! {}
            } else {
                quote! { <#nonlifetime_generics_punctuated> }
            }
        } else {
            quote! { <#lifetime_generics_punctuated, #nonlifetime_generics_punctuated> }
        }
    }
}

pub fn generics_without_bounds(generics: &syn::Generics) -> proc_macro2::TokenStream {
    if generics.params.is_empty() {
        quote! {}
    } else {
        let lifetime_generics_punctuated =
            syn::punctuated::Punctuated::<_, syn::Token![,]>::from_iter(
                generics.params.iter().filter_map(|param| match param {
                    syn::GenericParam::Type(_) | syn::GenericParam::Const(_) => None,
                    syn::GenericParam::Lifetime(param) => {
                        let lifetime = &param.lifetime;
                        Some(quote! { #lifetime })
                    }
                }),
            );
        let nonlifetime_generics_punctuated =
            syn::punctuated::Punctuated::<_, syn::Token![,]>::from_iter(
                generics.params.iter().filter_map(|param| match param {
                    syn::GenericParam::Type(param) => {
                        let param_ident = &param.ident;
                        Some(quote! { #param_ident })
                    }
                    syn::GenericParam::Const(param) => {
                        let param_ident = &param.ident;
                        Some(quote! { #param_ident })
                    }
                    syn::GenericParam::Lifetime(_) => None,
                }),
            );
        if lifetime_generics_punctuated.is_empty() {
            if nonlifetime_generics_punctuated.is_empty() {
                quote! {}
            } else {
                quote! { <#nonlifetime_generics_punctuated> }
            }
        } else {
            quote! { <#lifetime_generics_punctuated, #nonlifetime_generics_punctuated> }
        }
    }
}

pub fn self_ty(ident: &proc_macro2::Ident, generics: &syn::Generics) -> proc_macro2::TokenStream {
    if generics.params.is_empty() {
        quote! { #ident }
    } else {
        let arguments = syn::punctuated::Punctuated::<_, syn::Token![,]>::from_iter(
            generics.params.iter().map(|param| match param {
                syn::GenericParam::Type(param) => {
                    let ident = &param.ident;
                    quote! { #ident }
                }
                syn::GenericParam::Lifetime(param) => {
                    let lifetime = &param.lifetime;
                    quote! { #lifetime }
                }
                syn::GenericParam::Const(param) => {
                    let ident = &param.ident;
                    quote! { #ident }
                }
            }),
        );
        quote! { #ident<#arguments> }
    }
}


==> supp_material/cybertron/rng-utils/src/lib.rs <==
mod permutation;

pub use permutation::*;

use std::time::{SystemTime, UNIX_EPOCH};

/// a wrapper for random generation
use rand::{distributions::uniform::SampleRange, rngs::StdRng, Rng, RngCore, SeedableRng};

pub struct XRng {
    rng: StdRng,
}

impl XRng {
    pub fn new(seed: u64) -> Self {
        XRng {
            rng: StdRng::seed_from_u64(seed),
        }
    }
    pub fn new_time_seeded() -> Self {
        let start = SystemTime::now();
        let since_the_epoch = start
            .duration_since(UNIX_EPOCH)
            .expect("Time went backwards");
        XRng {
            rng: StdRng::seed_from_u64(since_the_epoch.as_millis() as u64),
        }
    }

    pub fn try_randint<T>(&mut self, range: impl SampleRange<T>) -> Option<T>
    where
        T: rand::distributions::uniform::SampleUniform + std::cmp::PartialOrd,
    {
        (!range.is_empty()).then(|| self.rng.gen_range(range))
    }

    pub fn rand_range<T>(&mut self, range: impl SampleRange<T>) -> T
    where
        T: rand::distributions::uniform::SampleUniform + std::cmp::PartialOrd,
    {
        assert!(!range.is_empty());
        self.rng.gen_range(range)
    }

    pub fn randf64(&mut self) -> f64 {
        self.rng.gen()
    }

    pub fn randidx(&mut self) -> usize {
        self.rng.next_u64() as usize
    }

    pub fn with_probability(&mut self, p: f32) -> bool {
        self.rng.gen_bool(p as f64)
    }

    pub fn randbool(&mut self) -> bool {
        self.rng.gen_bool(0.5)
    }
}


==> supp_material/cybertron/rng-utils/src/permutation.rs <==
pub fn generate_random_permutation(n: u32, seed: u64) -> Vec<u32> {
    use rand::prelude::StdRng;
    use rand::seq::SliceRandom;
    use rand::SeedableRng;
    let mut vec: Vec<u32> = (0..n).collect();
    vec.shuffle(&mut StdRng::seed_from_u64(seed));
    vec
}


==> supp_material/cybertron/shifted-unsigned-int/src/lib.rs <==
#![feature(nonzero_ops)]
use std::{
    num::{NonZeroU16, NonZeroU32, NonZeroU64, NonZeroU8, NonZeroUsize},
    ops::AddAssign,
};

#[derive(Debug, Clone, Copy, PartialEq, Eq, Hash)]
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[cfg_attr(feature = "serde", serde(from = "usize", into = "usize"))]
pub struct ShiftedU8(NonZeroU8);

impl Default for ShiftedU8 {
    fn default() -> Self {
        0usize.into()
    }
}

impl From<usize> for ShiftedU8 {
    fn from(value: usize) -> Self {
        debug_assert!(value + 1 < u8::MAX as usize);
        ShiftedU8(unsafe { NonZeroU8::new_unchecked((value + 1) as u8) })
    }
}

impl Into<usize> for ShiftedU8 {
    fn into(self) -> usize {
        self.0.get() as usize - 1
    }
}

#[derive(Debug, PartialEq, Eq, Clone, Copy, Hash)]
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[cfg_attr(feature = "serde", serde(from = "usize", into = "usize"))]
pub struct ShiftedU16(NonZeroU16);

impl Default for ShiftedU16 {
    fn default() -> Self {
        0usize.into()
    }
}

impl From<usize> for ShiftedU16 {
    fn from(value: usize) -> Self {
        debug_assert!(value + 1 < u16::MAX as usize);
        ShiftedU16(unsafe { NonZeroU16::new_unchecked((value + 1) as u16) })
    }
}

impl Into<usize> for ShiftedU16 {
    fn into(self) -> usize {
        self.0.get() as usize - 1
    }
}

#[derive(Clone, Copy, PartialEq, Eq, PartialOrd, Ord, Hash)]
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[cfg_attr(feature = "serde", serde(from = "usize", into = "usize"))]
pub struct ShiftedU32(NonZeroU32);

impl std::fmt::Debug for ShiftedU32 {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        self.index().fmt(f)
    }
}

impl Default for ShiftedU32 {
    fn default() -> Self {
        0usize.into()
    }
}

impl ShiftedU32 {
    pub fn new(value: u32) -> Self {
        ShiftedU32(unsafe { NonZeroU32::new_unchecked(value + 1) })
    }

    pub unsafe fn unchecked_add(self, rhs: u32) -> Self {
        Self(self.0.unchecked_add(rhs))
    }
}

impl From<u32> for ShiftedU32 {
    fn from(value: u32) -> Self {
        debug_assert!(value + 1 < u32::MAX as u32);
        ShiftedU32(unsafe { NonZeroU32::new_unchecked((value + 1) as u32) })
    }
}

impl From<usize> for ShiftedU32 {
    fn from(value: usize) -> Self {
        debug_assert!(value + 1 < u32::MAX as usize);
        ShiftedU32(unsafe { NonZeroU32::new_unchecked((value + 1) as u32) })
    }
}

impl Into<usize> for ShiftedU32 {
    fn into(self) -> usize {
        self.index()
    }
}

impl ShiftedU32 {
    pub fn index(self) -> usize {
        self.0.get() as usize - 1
    }
}

impl AddAssign<u32> for ShiftedU32 {
    fn add_assign(&mut self, rhs: u32) {
        self.0 = unsafe { NonZeroU32::new_unchecked(self.0.get() + rhs) }
    }
}

#[derive(Debug, Clone, Copy, PartialEq, Eq, Hash)]
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[cfg_attr(feature = "serde", serde(from = "usize", into = "usize"))]
pub struct ShiftedU64(NonZeroU64);

impl Default for ShiftedU64 {
    fn default() -> Self {
        0usize.into()
    }
}

impl From<usize> for ShiftedU64 {
    fn from(value: usize) -> Self {
        debug_assert!(value + 1 < u64::MAX as usize);
        ShiftedU64(unsafe { NonZeroU64::new_unchecked((value + 1) as u64) })
    }
}

impl Into<usize> for ShiftedU64 {
    fn into(self) -> usize {
        self.0.get() as usize - 1
    }
}

#[derive(Debug, Clone, Copy, PartialEq, Eq, Hash)]
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[cfg_attr(feature = "serde", serde(from = "usize", into = "usize"))]
pub struct ShiftedUsize(NonZeroUsize);

impl Default for ShiftedUsize {
    fn default() -> Self {
        0usize.into()
    }
}

impl From<usize> for ShiftedUsize {
    fn from(value: usize) -> Self {
        debug_assert!(value + 1 < usize::MAX as usize);
        ShiftedUsize(unsafe { NonZeroUsize::new_unchecked((value + 1) as usize) })
    }
}

impl Into<usize> for ShiftedUsize {
    fn into(self) -> usize {
        self.0.get() as usize - 1
    }
}


==> supp_material/cybertron/text-protocol/src/char.rs <==
use crate::position::TextPosition;
use crate::*;

#[derive(Clone)]
pub struct TextCharIter<'a> {
    pub(super) iter: core::slice::Iter<'a, u8>,
    current_offset: usize,
    current_position: TextPosition,
}

impl<'a> Iterator for TextCharIter<'a> {
    type Item = char;

    fn next(&mut self) -> Option<Self::Item> {
        let pre_len = self.iter.len();
        let ch = self.next_char_raw()?;
        // CrlfFold
        match ch {
            '\r' => {
                let mut attempt = self.iter.clone();
                if Some('\n')
                    == unsafe {
                        core::str::next_code_point(&mut attempt)
                            .map(|ch| char::from_u32_unchecked(ch))
                    }
                {
                    self.iter = attempt;
                    self.current_offset += 2;
                    self.current_position = self.current_position.to_next_line();
                    Some('\n')
                } else {
                    let len = self.iter.len();
                    self.current_offset += pre_len - len;
                    self.current_position = self.current_position.to_right(1);
                    Some(ch)
                }
            }
            '\n' => {
                self.current_offset += 1;
                self.current_position = self.current_position.to_next_line();
                Some(ch)
            }
            _ => {
                let len = self.iter.len();
                self.current_offset += pre_len - len;
                self.current_position = self.current_position.to_right(1);
                Some(ch)
            }
        }
    }
}

impl<'a> TextCharIter<'a> {
    pub fn new(input: &'a str) -> Self {
        Self::new_aux(input, Default::default(), Default::default())
    }

    pub(crate) fn new_aux(input: &'a str, next_offset: usize, start_pos: TextPosition) -> Self {
        Self {
            iter: input.as_bytes().iter(),
            current_offset: next_offset,
            current_position: start_pos,
        }
    }

    pub fn eat_char(&mut self) {
        self.next().expect("what");
    }

    pub fn eat_char_if(&mut self, predicate: impl Fn(char) -> bool) -> bool {
        let Some(c) = self.peek() else { return false };
        if predicate(c) {
            self.eat_char();
            true
        } else {
            false
        }
    }

    pub fn eat_chars_while(&mut self, mut predicate: impl FnMut(char) -> bool) {
        while let Some(c) = self.peek() {
            if predicate(c) {
                self.eat_char();
            } else {
                break;
            }
        }
    }

    pub fn next_str_slice_while(&mut self, predicate: impl FnMut(char) -> bool) -> &'a str {
        let slice = self.iter.as_slice();
        let start = self.current_offset;
        self.eat_chars_while(predicate);
        let end = self.current_offset;
        unsafe { std::str::from_utf8_unchecked(&slice[..(end - start)]) }
    }

    /// scientific number included
    /// ```
    /// use text_protocol::char::TextCharIter;
    ///
    /// fn t(input: &str, output:&str ) {
    ///     let mut iter = TextCharIter::new(input);
    ///     assert_eq!(iter.next_numeric_str_slice(), output);
    /// }
    ///
    /// t("1", "1");
    /// t("2.3", "2.3");
    /// ```
    pub fn next_numeric_str_slice(&mut self) -> &'a str {
        let slice = self.iter.as_slice();
        let start = self.current_offset;
        self.eat_chars_while(|c| c.is_numeric());
        if self.eat_char_if(|c| c == '.') {
            self.eat_chars_while(|c| c.is_numeric());
        }
        if self.eat_char_if(|c| matches!(c, 'E' | 'e')) {
            self.eat_char_if(|c| matches!(c, '+' | '-'));
            self.eat_chars_while(|c| c.is_numeric());
        }
        let end = self.current_offset;
        unsafe { std::str::from_utf8_unchecked(&slice[..(end - start)]) }
    }

    fn next_char_raw(&mut self) -> Option<char> {
        unsafe { core::str::next_code_point(&mut self.iter).map(|ch| char::from_u32_unchecked(ch)) }
    }

    pub fn current_position(&self) -> TextPosition {
        self.current_position
    }

    pub fn current_offset(&self) -> usize {
        self.current_offset
    }

    pub fn next_char_with_offset(&mut self) -> Option<(usize, char)> {
        let offset = self.current_offset;
        let ch = self.next()?;
        Some((offset, ch))
    }

    pub fn next_char_with_offset_and_position(&mut self) -> Option<(usize, TextPosition, char)> {
        let offset = self.current_offset;
        let position = self.current_position;
        let ch = self.next()?;
        Some((offset, position, ch))
    }

    pub fn peek(&self) -> Option<char> {
        self.clone().next()
    }

    pub fn peek_two(&self) -> Option<(char, Option<char>)> {
        let mut text_char_iter = self.clone();
        let fst = text_char_iter.next()?;
        Some((fst, text_char_iter.next()))
    }
}

#[derive(Clone)]
pub struct OffsetedTextCharIter<'a> {
    iter: TextCharIter<'a>,
}

impl<'a> OffsetedTextCharIter<'a> {
    pub(crate) fn new_aux(input: &'a str, front_offset: usize, start_pos: TextPosition) -> Self {
        Self {
            iter: TextCharIter {
                iter: input.as_bytes().iter(),
                current_offset: front_offset,
                current_position: start_pos,
            },
        }
    }

    pub fn new(input: &'a str) -> Self {
        Self::new_aux(input, Default::default(), Default::default())
    }
}

impl<'a> Iterator for OffsetedTextCharIter<'a> {
    type Item = (usize, char);

    fn next(&mut self) -> Option<Self::Item> {
        let offset = self.iter.current_offset();
        Some((offset, self.iter.next()?))
    }
}

pub struct PositionedTextCharIter<'a> {
    iter: TextCharIter<'a>,
}

impl<'a> PositionedTextCharIter<'a> {
    pub(crate) fn new_aux(input: &'a str, front_offset: usize, start_pos: TextPosition) -> Self {
        Self {
            iter: TextCharIter {
                iter: input.as_bytes().iter(),
                current_offset: front_offset,
                current_position: start_pos,
            },
        }
    }

    pub fn new(input: &'a str) -> Self {
        Self::new_aux(input, Default::default(), Default::default())
    }
}

impl<'a> Iterator for PositionedTextCharIter<'a> {
    type Item = (TextPosition, char);

    fn next(&mut self) -> Option<Self::Item> {
        let pos = self.iter.current_position();
        let ch = self.iter.next()?;
        Some((pos, ch))
    }
}

pub fn char_iter<'a>(s: &'a str) -> TextCharIter<'a> {
    TextCharIter::new_aux(s, 0, Default::default())
}

pub fn positioned_char_iter<'a>(s: &'a str) -> PositionedTextCharIter<'a> {
    PositionedTextCharIter::new_aux(s, 0, Default::default())
}

#[cfg(test)]
mod tests {
    use position::TextPosition;

    use super::*;

    #[test]
    fn char_iter_works() {
        fn t(text: &str, expect: &[char]) {
            let chars: Vec<_> = char_iter(text).collect();
            assert_eq!(chars, expect);
        }

        t("a\n\r\n", &['a', '\n', '\n']);
    }

    #[test]
    fn get_str_slice_with_works() {
        fn t(text: &str, n: usize, predicate: impl Fn(char) -> bool, expect: &str) {
            let mut char_iter = char_iter(text);
            for _ in 0..n {
                char_iter.next();
            }
            assert_eq!(char_iter.next_str_slice_while(predicate), expect);
        }

        t("a\n\r\n", 0, |_| true, "a\n\r\n");
        t("aa\n\r\n", 1, |_| true, "a\n\r\n");
        t("i32 sdf", 0, |c| c.is_alphanumeric(), "i32");
        t("2.0f32+sdf", 3, |c| c.is_alphanumeric(), "f32");
    }

    #[test]
    fn ranged_char_iter_works() {
        fn t<S>(text: &str, expect: &[(S, char)])
        where
            TextPosition: for<'a> From<&'a S>,
        {
            let chars: Vec<_> = positioned_char_iter(text).collect();
            let expect: Vec<(TextPosition, char)> =
                expect.iter().map(|(s, ch)| (s.into(), *ch)).collect();
            assert_eq!(chars, expect);
        }

        t("a\n\r\n", &[((0, 0), 'a'), ((0, 1), '\n'), ((1, 0), '\n')]);
    }

    #[test]
    fn test_char_iter_peek() {
        fn t(sample_text: &str) {
            let mut iter = TextCharIter::new(sample_text);
            while let Some(ch) = iter.peek() {
                assert_eq!(Some(ch), iter.next())
            }
            assert_eq!(iter.next(), None)
        }

        t("\"\"\"\\\n     \t   \t  \\\r\n  \t \n  \t \r\n\"\"\"")
    }
    #[test]
    fn test_crlf_fold() {
        fn t(sample_text: &str, expect: &[(usize, char)]) {
            let fold = OffsetedTextCharIter::new(sample_text);
            assert_eq!(fold.collect::<Vec<_>>(), expect)
        }

        t(
            "\"\"\"\\\n     \t   \t  \\\r\n  \t \n  \t \r\n\"\"\"",
            &[
                (0, '"'),
                (1, '"'),
                (2, '"'),
                (3, '\\'),
                (4, '\n'),
                (5, ' '),
                (6, ' '),
                (7, ' '),
                (8, ' '),
                (9, ' '),
                (10, '\t'),
                (11, ' '),
                (12, ' '),
                (13, ' '),
                (14, '\t'),
                (15, ' '),
                (16, ' '),
                (17, '\\'),
                (18, '\n'),
                (20, ' '),
                (21, ' '),
                (22, '\t'),
                (23, ' '),
                (24, '\n'),
                (25, ' '),
                (26, ' '),
                (27, '\t'),
                (28, ' '),
                (29, '\n'),
                (31, '"'),
                (32, '"'),
                (33, '"'),
            ],
        );
    }
}


==> supp_material/cybertron/text-protocol/src/lib.rs <==
#![feature(step_trait)]
#![allow(internal_features)]
#![feature(str_internals)]
pub mod char;
pub mod position;


==> supp_material/cybertron/text-protocol/src/position.rs <==
mod column;
mod line;

pub use column::*;
pub use line::*;

use serde::{Deserialize, Serialize};
use std::path::{Path, PathBuf};

#[derive(
    Debug, Default, PartialEq, Eq, PartialOrd, Ord, Clone, Copy, Hash, Serialize, Deserialize,
)]
pub struct TextPosition {
    pub line: TextLine,
    pub col: TextColumn,
}

#[derive(Debug, PartialEq, Eq, Clone, Hash)]
pub struct FilePosition {
    file: PathBuf,
    pos: TextPosition,
}

impl FilePosition {
    pub fn file(&self) -> &Path {
        &self.file
    }

    pub fn pos(&self) -> TextPosition {
        self.pos
    }
}

#[cfg(feature = "lsp_support")]
impl From<lsp_types::Position> for TextPosition {
    fn from(pos: lsp_types::Position) -> Self {
        Self {
            line: pos.line.into(),
            col: pos.character.into(),
        }
    }
}

impl From<(u32, u32)> for TextPosition {
    fn from(pair: (u32, u32)) -> Self {
        TextPosition {
            line: pair.0.into(),
            col: pair.1.into(),
        }
    }
}

impl From<&(u32, u32)> for TextPosition {
    fn from(pair: &(u32, u32)) -> Self {
        TextPosition {
            line: pair.0.into(),
            col: pair.1.into(),
        }
    }
}

// impl From<(usize, usize)> for TextPosition {
//     fn from(pair: (usize, usize)) -> Self {
//         TextPosition {
//             line: pair.0.into(),
//             col: pair.1.into(),
//         }
//     }
// }

// impl From<(i32, i32)> for TextPosition {
//     fn from(pair: (i32, i32)) -> Self {
//         TextPosition {
//             line: pair.0.into(),
//             col: pair.1.into(),
//         }
//     }
// }

impl TextPosition {
    pub fn one_based_line(&self) -> u32 {
        self.line.0 + 1
    }

    pub fn i(&self) -> u32 {
        self.line.0
    }
    pub fn j(&self) -> u32 {
        self.col.0
    }

    pub fn to_left(&self, x: u32) -> TextPosition {
        Self {
            line: self.line,
            col: TextColumn(self.col.0 - x),
        }
    }

    pub fn to_right(&self, x: u32) -> TextPosition {
        Self {
            line: self.line,
            col: TextColumn(self.col.0 + x),
        }
    }

    pub fn to_next_line(&self) -> TextPosition {
        Self {
            line: self.line.to_next_line(),
            col: Default::default(),
        }
    }
}

impl std::fmt::Display for TextPosition {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        f.write_fmt(format_args!("{:?}:{:?}", self.line.0 + 1, self.col.0 + 1))
    }
}

#[cfg(feature = "lsp_support")]
impl From<TextPosition> for lsp_types::Position {
    fn from(val: TextPosition) -> Self {
        lsp_types::Position::new(val.line.0, val.col.0)
    }
}


==> supp_material/cybertron/text-protocol/src/position/column.rs <==
use serde::{Deserialize, Serialize};

/// Character byte offset on a line in a document (zero-based). The meaning of this
/// offset is determined by the negotiated `PositionEncodingKind`.
///
/// If the character value is greater than the line length it defaults back
/// to the line length.
#[derive(
    Debug, PartialEq, Default, Eq, PartialOrd, Ord, Clone, Copy, Hash, Serialize, Deserialize,
)]
pub struct TextColumn(pub u32);

impl From<u32> for TextColumn {
    fn from(raw: u32) -> Self {
        TextColumn(raw)
    }
}

impl From<usize> for TextColumn {
    fn from(raw: usize) -> Self {
        TextColumn(<usize as TryInto<u32>>::try_into(raw).expect("success"))
    }
}

impl From<i32> for TextColumn {
    fn from(raw: i32) -> Self {
        assert!(raw >= 0);
        TextColumn(raw as u32)
    }
}

#[test]
fn test_conversion() {
    let a: i32 = -1;
    let _b: u32 = a as u32;
}


==> supp_material/cybertron/text-protocol/src/position/line.rs <==
use serde::{Deserialize, Serialize};

/// Line position in a document (zero-based)
#[derive(Default, PartialEq, Eq, PartialOrd, Ord, Clone, Copy, Hash, Serialize, Deserialize)]
pub struct TextLine(pub u32);

impl TextLine {
    pub fn to_next_line(&self) -> Self {
        Self(self.0 + 1)
    }
}

impl std::fmt::Debug for TextLine {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        (self.0 + 1).fmt(f)
    }
}

impl From<u32> for TextLine {
    fn from(base0: u32) -> Self {
        TextLine(base0)
    }
}

impl From<usize> for TextLine {
    fn from(base0: usize) -> Self {
        TextLine(<usize as TryInto<u32>>::try_into(base0).unwrap())
    }
}

impl From<i32> for TextLine {
    fn from(base0: i32) -> Self {
        assert!(base0 >= 0);
        TextLine(base0 as u32)
    }
}

impl std::ops::Add<i32> for TextLine {
    type Output = Self;

    fn add(self, rhs: i32) -> Self::Output {
        Self(self.0 + rhs as u32)
    }
}

impl std::ops::Add<u32> for TextLine {
    type Output = Self;

    fn add(self, rhs: u32) -> Self::Output {
        Self(self.0 + rhs)
    }
}

impl std::ops::Add<usize> for TextLine {
    type Output = Option<Self>;

    fn add(self, rhs: usize) -> Self::Output {
        let rhs: u32 = rhs.try_into().ok()?;
        Some(Self(self.0 + rhs))
    }
}

impl std::ops::Sub<u32> for TextLine {
    type Output = Option<Self>;

    fn sub(self, rhs: u32) -> Self::Output {
        if self.0 >= rhs {
            Some(Self(self.0 - rhs))
        } else {
            None
        }
    }
}

impl std::ops::Sub<usize> for TextLine {
    type Output = Option<Self>;

    fn sub(self, rhs: usize) -> Self::Output {
        let rhs: u32 = rhs.try_into().ok()?;
        if self.0 >= rhs {
            Some(Self(self.0 - rhs))
        } else {
            None
        }
    }
}

impl std::iter::Step for TextLine {
    fn steps_between(start: &Self, end: &Self) -> Option<usize> {
        Some(end.0.checked_sub(start.0)? as usize)
    }

    fn forward_checked(start: Self, count: usize) -> Option<Self> {
        start + count
    }

    fn backward_checked(start: Self, count: usize) -> Option<Self> {
        start - count
    }
}


==> supp_material/cybertron/wild-utils/src/lib.rs <==
pub unsafe fn arb_mut<'a, T: ?Sized>(r: &mut T) -> &'a mut T {
    let ptr: *mut T = r;
    &mut *ptr
}

pub unsafe fn arb_ref<'a, T: ?Sized>(r: &T) -> &'a T {
    let ptr: *const T = r;
    &*ptr
}


==> supp_material/experiments/dataset.py <==
import torch
from torch.utils.data import DataLoader, Dataset


# Dataset Generation
class RandomDataset(Dataset):
    def __init__(self, num_samples, seq_len, input_dim, output_dim, operation):
        self.num_samples = num_samples
        self.seq_len = seq_len
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.operation = operation

    def __len__(self):
        return self.num_samples

    def __getitem__(self, idx):
        x = torch.randn(self.seq_len, self.input_dim)
        y = self.operation(x)
        return x, y


==> supp_material/experiments/datasets/mini_husky.py <==
import os
from typing import List, Tuple, Optional, Dict, NamedTuple
from pprint import pprint
import torch
from torch.utils.data import Dataset
from collections import Counter
import msgpack
from tqdm import tqdm

import pdb


class DatasetStats(NamedTuple):
    max_values: Dict[str, int]
    counters: Dict[str, Counter]
    percents: Dict[str, Dict[int, float]]


class MiniHuskyDataset(Dataset):
    def __init__(
        self,
        dataset_path,
    ):
        self.max_len = 0
        self.header, self.data, self.stats = self._decode_rnd_codes(dataset_path)
        self.max_values = self.stats.max_values  # Add this line
        self.vocab = self._build_vocabulary()
        self.word_to_index = {word: i for i, word in enumerate(self.vocab)}

    def _decode_rnd_codes(
        self, filepath: str
    ) -> Tuple[
        List[str],
        List[Tuple[List[str], Tuple[List[int], List[int], List[int]]]], DatasetStats
    ]:
        header, data = None, None
        with open(filepath, "rb") as f:
            unpacker = msgpack.Unpacker(f)
            
            for unpacked in unpacker:
                if header is None:
                    header = unpacked
                elif data is None:
                    data = unpacked
                else:
                    print("Extra data found:", unpacked)
                    break

        decoded_data = []
        max_values = {k: 0 for k in header}
        counters = {k: Counter() for k in header}
        percents = {k: {} for k in header}

        for tokens, token_infos in tqdm(data):
            self.max_len = max(self.max_len, len(tokens))
            # Use list comprehension to unpack values efficiently
            fields = list(zip(*token_infos))
            
            for k, v in zip(header, fields):
                max_values[k] = max(max_values[k], max(v))
                counters[k].update(v)
            
            # Append the unpacked and decoded token infos
            decoded_data.append((tokens, tuple(fields)))

        for k in header:
            tot = sum(counters[k].values())
            percents[k] = {kk: vv / tot * 100 for kk, vv in counters[k].items()}
        
        stats = DatasetStats(
            max_values=max_values,
            counters=counters,
            percents=percents,
        )

        return header, decoded_data, stats

    def _build_vocabulary(self):
        word_counts = Counter()
        for words, _ in self.data:
            word_counts.update(words)
        return ["<PAD>", "<UNK>"] + [word for word, _ in word_counts.most_common()]

    def get_dataset(
        self,
    ) -> List[Tuple[List[str], Tuple]]:
        return self.data

    def __len__(self):
        return len(self.data)

    def __getitem__(self, idx):
        words, token_infos = self.data[idx]
        word_indices = torch.tensor(
            [self._word_to_index(word) for word in words], dtype=torch.long
        )
        return word_indices, tuple(torch.tensor(t, dtype=torch.long) for t in token_infos)

    def get_words(self, idx):
        return self.data[idx][0]

    def _word_to_index(self, word):
        return self.word_to_index.get(word, 1)

    def get_max_values(self) -> Dict[str, int]:
        return self.max_values

    def get_max_len(self) -> int:
        return self.max_len

    def get_stats(self) -> DatasetStats:
        return self.stats

    def get_output_dims(self):
        return tuple(self.max_values[k] + 1 for k in self.header)


# Example usage
if __name__ == "__main__":
    # Load a specific dataset
    dataset = MiniHuskyDataset(
        n=100000,
        max_fns=10,
        min_dist=3,
        use_var_rate=0.2,
        error_rate=0.5,
        data_dir=os.path.join(os.environ["DATA_ROOT"], "mini-husky/basic")
    )
    
    print("Max length:", dataset.get_max_len())

    # Print the output of __getitem__
    print("\n__getitem__ example:")
    idx = 0  # You can change this to any valid index
    word_indices, token_infos = dataset[idx]
    print(f"Sample {idx}:")
    print(f"  Word indices: {word_indices}")
    for k, v in zip(dataset.header, token_infos):
        print(f"  {k}: {v}")

    print(f"\nTotal samples: {len(dataset)}")

    # Print vocabulary
    print("\nVocabulary:")
    pprint(dataset.vocab[:50])
    print(f"Vocabulary size: {len(dataset.vocab)}")

    # Print maximum values
    print("\nMaximum values:")
    pprint(dataset.get_max_values())

    # Print statistics
    print("\nStatistics:")
    stats = dataset.get_stats()

    def format_stats(obj):
        if isinstance(obj, dict):
            return {k: format_stats(v) for k, v in obj.items()}
        elif isinstance(obj, float):
            return f"{obj: .2f}"
        else:
            return obj

    formatted_stats = format_stats(stats._asdict())
    pprint(formatted_stats, width=100)


==> supp_material/experiments/distill_transformer.py <==
import argparse
import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, random_split
import json
from datasets.mini_husky import MiniHuskyDataset
from models.transformer import EncoderOnlyTransformer, CustomBERTModel
from train import train_model
from utils import set_seed, custom_collate, linear_warmup_decay, Logger, ordered_search_space

import os
import pdb

# Define the hidden dimension space for the student model
HIDDEN_DIM_SPACE = [4]
BATCH_SIZE = 512

# Argument parsing
parser = argparse.ArgumentParser(description="Distill Transformer models with different configurations.")
parser.add_argument('--dataset', type=str, default="100000-f10-d3-v0.20-e0.50", help='Dataset to use')
parser.add_argument('--num_epochs', type=int, default=10, help='Number of epochs to train')
parser.add_argument('--seed', type=int, default=42, help='Random seed for initialization')
parser.add_argument('--server_name', type=str, default="")
parser.add_argument('--gpu_id', type=int, default=0)
parser.add_argument('--teacher_path', type=str, required=True, help='Path to the teacher model')
args = parser.parse_args()

device = torch.device(f"cuda:{args.gpu_id}" if torch.cuda.is_available() else "cpu")

# Load the dataset
dataset = MiniHuskyDataset(os.path.join(os.environ["DATA_ROOT"], "mini-husky/basic", f"dataset-{args.dataset}.msgpack"))
header = dataset.header
max_seq_len = ((dataset.get_max_len() - 1) // 512 + 1) * 512

# Split the dataset
train_size = int(0.8 * len(dataset))  # 80% for training
val_size = len(dataset) - train_size  # Remaining for validation
set_seed(0)
train_dataset, val_dataset = random_split(dataset, [train_size, val_size])

# Load the teacher model
teacher_path = os.path.join(os.environ["EXP_ROOT"], "transformer_vs_rnn/transformer_teacher", args.teacher_path)
teacher_config = json.load(open(os.path.join(teacher_path, "config.json")))
teacher_model = CustomBERTModel(output_dim=sum(dataset.get_output_dims()), 
                                vocab_size=len(dataset.vocab),
                                max_seq_len=max_seq_len,
                                **teacher_config).to(device)

weight_files = [x for x in os.listdir(teacher_path) if x.endswith(".pth")]
teacher_model.load_state_dict(torch.load(os.path.join(teacher_path, weight_files[0])))
teacher_model.eval()

def run(config, train_dataset, val_dataset, header):
    set_seed(config["seed"])

    # Data loaders
    train_dataloader = DataLoader(train_dataset, batch_size=config["batch_size"], shuffle=True, collate_fn=custom_collate)
    val_dataloader = DataLoader(val_dataset, batch_size=config["batch_size"], shuffle=False, collate_fn=custom_collate)

    # Experiment name
    exp_name = f"distilled_transformer_d{config['d_model']}_h{config['num_heads']}_l{config['num_layers']}_seed{config['seed']}_{args.dataset}"

    # Logger setup
    logger = Logger(exp_root=os.path.join(os.environ["EXP_ROOT"], "transformer_distillation"),
                    exp_name=exp_name, log_wandb=True, config=config)

    # Initialize the student model
    model = CustomBERTModel(output_dim=sum(dataset.get_output_dims()), **config).to(device)

    criterion = nn.CrossEntropyLoss(reduction="sum", ignore_index=0)
    optimizer = optim.Adam(model.parameters(), lr=1)
    scheduler = torch.optim.lr_scheduler.LambdaLR(optimizer, lr_lambda=linear_warmup_decay(total_iters=config["num_epochs"] * len(train_dataloader), **config))

    print("Distilling Transformer...")
    model = train_model(model=model, header=header, train_dataloader=train_dataloader, val_dataloader=val_dataloader, criterion=criterion, optimizer=optimizer, scheduler=scheduler, num_epochs=config["num_epochs"], micro_batch_size=config["micro_batch_size"], device=device, output_dims=dataset.get_output_dims(), logger=logger, teacher_model=teacher_model)

    torch.save(model.state_dict(), os.path.join(logger.exp_path, "student_model.pth"))
    logger.finish()

for hidden_dim in ordered_search_space(HIDDEN_DIM_SPACE):
    micro_batch_size = 512

    config = {
        "batch_size": BATCH_SIZE,
        "micro_batch_size": micro_batch_size,
        "min_lr": 1e-5,
        "max_lr": 1e-3,
        "warmup_iters": 990,
        "vocab_size": len(dataset.vocab),
        "output_dims": dataset.get_output_dims(),
        "d_model": hidden_dim,
        "num_heads": min(4, hidden_dim),
        "num_layers": 8,
        "max_seq_len": max_seq_len,
        **vars(args)
    }

    # Run the distillation process
    run(config, train_dataset, val_dataset, header)


==> supp_material/experiments/eval.py <==
import os
import torch

from datasets.mini_husky import MiniHuskyDataset
from models.rnn import SimpleRNN
from models.transformer import CustomBERTModel

import pdb

def load_model(exp_name, model_path):
    if "transformer" in exp_name:
        parts = exp_name.split("_")
        d_model = int(parts[1][1:])
        num_heads = int(parts[2][1:])
        num_layers = int(parts[3][1:])

        model = CustomBERTModel(
            vocab_size=vocab_size,
            d_model=d_model,
            output_dim=output_dim,
            num_heads=num_heads,
            num_layers=num_layers,
            max_seq_len=max_seq_len,
        )
    elif "rnn" in exp_name:
        parts = exp_name.split("_")
        hidden_dim = int(parts[1][2:])
        num_layers = int(parts[2][1:])

        model = SimpleRNN(
            input_dim=vocab_size,
            hidden_dim=hidden_dim,
            output_dim=output_dim,
            num_layers=num_layers,
            bidirectional=True,
        )
    else:
        raise ValueError("Unknown model type")

    model.load_state_dict(torch.load(model_path))

    return model

def eval(model, dataset, i):
    inputs, targets = dataset[i]
    words = dataset.data[i][0]
    outputs = model(inputs.unsqueeze(0))

    header = dataset.header
    dim = -1
    for i in range(len(header)):
        if header[i] == "expected_type":
            dim = i
            break
    outputs_by_field = torch.split(outputs, output_dims, dim=2)

    for i in range(len(words)):
        o = outputs_by_field[dim][0, i, :].argmax().item()
        t = targets[dim][i].item()
        # if t == 0:
        #     c = "  "
        # else:
        #     c = "✅" if o == t else "❌"
        # print(f"[{c}]", words[i], o, t)

        if t != 0 and o != t:
            dec_pos = 0
            for j in range(0, i - 2):
                if words[j] == words[i - 2]:
                    dec_pos = j
                    break

            st = ""
            for j in range(i - 2, i + 3):
                if j == i:
                    st += f"[{words[j]}] "
                else:
                    st += f"{words[j]} "
            print(f"{st}: {o} != {t} dist={i - dec_pos}")

# exp_name = "transformer_d128_h4_l8_seed142857_n100000-f10-d3-v0.20-e0.50_DwXb8rVq"
exp_name = "rnn_hd4_l8_seed142857_n100000-f100-d20-v0.20-e0.50_DwXb8rVq"
model_path = os.path.join(os.environ["EXP_ROOT"], "transformer_vs_rnn", exp_name, "best_model.pth")

DATASET = exp_name.split("_")[-2]
dataset = MiniHuskyDataset(os.path.join(os.environ["DATA_ROOT"],
                                        "mini-husky/basic",
                                        f"dataset-{DATASET}.msgpack"))
max_seq_len = ((dataset.get_max_len() - 1) // 512 + 1) * 512
header = dataset.header
vocab_size = len(dataset.vocab)
output_dims = dataset.get_output_dims()
output_dim = sum(output_dims)

model = load_model(exp_name, model_path)

pdb.set_trace()

==> supp_material/experiments/main.py <==
#!/usr/bin/env python3

from models import *


==> supp_material/experiments/models/__init__.py <==
from .recursive import *
from .transformer import *


==> supp_material/experiments/models/rnn.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import pdb

class RNNEncoder(nn.Module):
    def __init__(self, vocab_size, hidden_size, num_layers):
        super().__init__()
        self.embedding = nn.Embedding(vocab_size, hidden_size)
        self.rnn = nn.GRU(hidden_size, hidden_size, num_layers, batch_first=True)
        self.fc = nn.Linear(hidden_size, 1)

    def forward(self, x):
        x = self.embedding(x)
        output, _ = self.rnn(x)
        return self.fc(output).squeeze(-1)

class SimpleRNN(nn.Module):
    def __init__(self, input_dim, hidden_dim, output_dim, num_layers, bidirectional=True, **kwargs):
        super(SimpleRNN, self).__init__()
        self.input_dim = input_dim
        self.rnn = nn.RNN(
            input_size=input_dim,
            hidden_size=hidden_dim,
            num_layers=num_layers,
            batch_first=True,
            bidirectional=bidirectional,
            dropout=0.1,
        )
        if bidirectional:
            hidden_dim *= 2
        self.fc = nn.Linear(hidden_dim, output_dim)

    def forward(self, x):
        output, _ = self.rnn(F.one_hot(x, num_classes=self.input_dim).float())
        return self.fc(output)


==> supp_material/experiments/models/transformer.py <==
import torch
import torch.nn as nn
import math
import torch.nn.functional as F
from transformers import BertModel, BertConfig

class PositionEncoding(nn.Module):
    def __init__(self, d_model, max_seq_len):
        super(PositionEncoding, self).__init__()
        position_encoding = self.create_sinusoidal_encoding(max_seq_len, d_model)
        self.register_buffer("position_encoding", position_encoding)

    def create_sinusoidal_encoding(self, max_seq_len, d_model):
        position = torch.arange(max_seq_len).unsqueeze(1)
        div_term = torch.exp(
            torch.arange(0, d_model, 2) * (-math.log(10000.0) / d_model)
        )
        pe = torch.zeros(1, max_seq_len, d_model)
        pe[0, :, 0::2] = torch.sin(position * div_term)
        pe[0, :, 1::2] = torch.cos(position * div_term)
        return pe

    def forward(self, x):
        return x + self.position_encoding[:, : x.size(1), :]  # pyright: ignore

class EncoderOnlyTransformer(nn.Module):
    def __init__(
        self, vocab_size, output_dim, num_layers, num_heads, d_model, max_seq_len
    ):
        super(EncoderOnlyTransformer, self).__init__()
        self.vocab_size = vocab_size
        self.embedding = nn.Embedding(vocab_size, d_model)
        self.position_encoding = PositionEncoding(d_model, max_seq_len)
        encoder_layer = nn.TransformerEncoderLayer(d_model=d_model, nhead=num_heads)
        self.transformer_encoder = nn.TransformerEncoder(
            encoder_layer, num_layers=num_layers
        )
        self.fc_out = nn.Linear(d_model, output_dim)

    def forward(self, x):
        # Check if input indices are within the valid range
        if torch.any(x >= self.vocab_size) or torch.any(x < 0):
            invalid_indices = torch.where((x >= self.vocab_size) | (x < 0))
            raise ValueError(
                f"Input contains indices outside the valid range [0, {self.vocab_size - 1}]. "
                f"Invalid indices: {invalid_indices}. "
                f"Values at these indices: {x[invalid_indices]}"
            )

        # Convert word indices to embeddings
        x = self.embedding(x)
        x = self.position_encoding(x)
        x = self.transformer_encoder(x)
        x = self.fc_out(x)
        return x

class CustomBERTModel(nn.Module):
    def __init__(self, vocab_size, output_dim, num_layers, num_heads, d_model, max_seq_len, **kwargs):
        super(CustomBERTModel, self).__init__()
        config = BertConfig(
            vocab_size=vocab_size,
            hidden_size=d_model,
            num_hidden_layers=num_layers,
            num_attention_heads=num_heads,
            intermediate_size=2 * d_model, # ?
            hidden_dropout_prob=0.1,
            attention_probs_dropout_prob=0.1,
            max_position_embeddings=max_seq_len,
        )
        self.bert = BertModel(config)
        self.regression = nn.Linear(d_model, output_dim)

    def forward(self, x):
        outputs = self.bert(x)
        sequence_output = outputs.last_hidden_state
        logits = self.regression(sequence_output)
        return logits


device = "cuda:0"
eotf = EncoderOnlyTransformer(10, 10, 3, 2, 10, 100).to(device)


==> supp_material/experiments/run_exp.sh <==
#!/bin/bash

dataset="n100000-f40-d10-v0.20-e0.50"
num_epochs=20

declare -A gpu_exp_seed_map=(
    [0]="transformer:42"
    [1]="transformer:142857"
    [2]="transformer:19283746"
    [3]="transformer:998244353"
    [4]="transformer:1000000009"
)
# declare -A gpu_exp_seed_map=(
#     [5]="rnn:42"
#     [6]="rnn:142857"
#     [6]="rnn:19283746"
#     [7]="rnn:998244353"
#     [0]="rnn:1000000009"
# )
server_name="fd1"

# Loop through the associative array
for gpu in "${!gpu_exp_seed_map[@]}"; do
    # Extract experiment type and seed using IFS (Internal Field Separator)
    IFS=':' read -r exp seed <<< "${gpu_exp_seed_map[$gpu]}"
    session_name="${exp}_gpu${gpu}_seed${seed}"
    
    # Check if the tmux session already exists and create it if it doesn't
    tmux has-session -t "$session_name" 2>/dev/null
    if [ $? != 0 ]; then
        # Use the experiment type in the command to run the appropriate script
        tmux new-session -d -s "$session_name" "python train_$exp.py --dataset=$dataset --num_epochs=$num_epochs --seed=$seed --server_name=$server_name --gpu_id=$gpu"
        echo "Experiment started in tmux session: $session_name"
    else
        echo "tmux session $session_name already exists."
    fi
done

echo "All experiments started. Use 'tmux ls' to see all sessions."


==> supp_material/experiments/train.py <==
import torch
from tqdm import tqdm


import torch.nn.functional as F

import pdb


def distillation_loss(student_logits, teacher_logits, temperature=1.0):
    return F.kl_div(F.log_softmax(student_logits / temperature, dim=1),
                    F.softmax(teacher_logits / temperature, dim=1),
                    reduction='sum') * (temperature ** 2)

def train_model(
    model,
    header,
    train_dataloader,
    val_dataloader,
    criterion,
    optimizer,
    num_epochs,
    micro_batch_size,
    device,
    output_dims,
    logger,
    patience=5,
    min_delta=0.001,
    scheduler=None,
    teacher_model=None,
):
    model.to(device)

    best_val_loss = float("inf")
    epochs_without_improvement = 0
    best_model_state = None

    for epoch in range(num_epochs):
        # Training phase
        model.train()
        train_loss, train_accs = run_epoch(
            epoch_idx=epoch,
            model=model,
            header=header,
            dataloader=train_dataloader,
            criterion=criterion,
            optimizer=optimizer,
            scheduler=scheduler,
            device=device,
            output_dims=output_dims,
            is_training=True,
            micro_batch_size=micro_batch_size,
            logger=logger,
            teacher_model=teacher_model,
        )

        # Validation phase
        model.eval()
        val_loss, val_accs = run_epoch(
            epoch_idx=epoch,
            model=model,
            header=header,
            dataloader=val_dataloader,
            criterion=criterion,
            optimizer=optimizer,
            device=device,
            output_dims=output_dims,
            is_training=False,
            micro_batch_size=micro_batch_size * 4,
        )

        # Early stopping check
        # if val_loss < best_val_loss - min_delta:
        #     best_val_loss = val_loss
        #     epochs_without_improvement = 0
        #     best_model_state = model.state_dict()
        # else:
        #     epochs_without_improvement += 1

        logger.log(
            {
                f"val/loss": val_loss,
                **{f"val/{k}_acc": v for k, v in val_accs.items()},
                "train/step": (epoch + 1) * len(train_dataloader),
            }
        )

        print(
            f"Epoch [{epoch + 1}/{num_epochs}], "
            f"Train Loss: {train_loss:.4f}, Val Loss: {val_loss:.4f}, "
        )
        for k in val_accs:
            print(f"Train {k} acc: {train_accs[k]:.4f}, Val {k} acc: {val_accs[k]:.4f}")

        # if epochs_without_improvement >= patience:
        #     print(f"Early stopping triggered after {epoch + 1} epochs")
        #     break

    # Load the best model state
    # if best_model_state is not None:
    #     model.load_state_dict(best_model_state)
    #     print("Loaded best model state from early stopping")

    return model

def run_epoch(
    epoch_idx,
    model,
    header,
    dataloader,
    criterion,
    optimizer,
    device,
    output_dims,
    is_training,
    micro_batch_size,
    scheduler=None,
    logger=None,
    teacher_model=None,
):
    total_loss = 0.0
    accs = {k: 0.0 for k in header}

    for batch_idx, (_inputs, _targets) in tqdm(enumerate(dataloader)):
        current_iter = epoch_idx * len(dataloader) + batch_idx

        _inputs = _inputs.to(device)
        _targets = [t.to(device) for t in _targets]

        if is_training:
            optimizer.zero_grad()

        with torch.set_grad_enabled(is_training):
            combined_loss = 0.0
            combined_accs = {k: 0.0 for k in header}
            cnt = {k: 0 for k in header}
            for i in range(0, _inputs.shape[0], micro_batch_size):
                outputs = model(_inputs[i:i + micro_batch_size])
                output_by_fields = list(outputs.split(output_dims, dim=-1))
                for j in range(len(output_by_fields)):
                    output_by_fields[j] = output_by_fields[j].reshape(-1, output_dims[j])

                if teacher_model is not None:
                    with torch.no_grad():
                        teacher_logits = teacher_model(_inputs[i:i + micro_batch_size])
                    
                    teacher_logits_by_fields = list(teacher_logits.split(output_dims, dim=-1))
                    for j in range(len(teacher_logits_by_fields)):
                        teacher_logits_by_fields[j] = teacher_logits_by_fields[j].reshape(-1, output_dims[j])
                else:
                    teacher_logits_by_fields = [None] * len(output_by_fields)

                target_by_fields = [t[i:i + micro_batch_size].view(-1) for t in _targets]

                micro_batch_loss = 0.0
                for k, o, t, tl in zip(header, output_by_fields, target_by_fields, teacher_logits_by_fields):
                    mask = t != 0
                    
                    combined_accs[k] += (o.detach().argmax(dim=1) == t)[mask].float().sum()
                    _cnt = mask.sum()
                    cnt[k] += _cnt
                    
                    micro_batch_loss += criterion(o, t) / _cnt
                    if teacher_model is not None:
                        micro_batch_loss += distillation_loss(o, tl) / _cnt
                
                micro_batch_loss /= (_inputs.shape[0] - 1) // micro_batch_size + 1
                if is_training:
                    micro_batch_loss.backward()
                combined_loss += micro_batch_loss.detach()

            for k, v in combined_accs.items():
                combined_accs[k] = v / cnt[k]

            if logger is not None:
                # must be training
                logger.log(
                    {
                        f"train/loss": combined_loss.item(),
                        **{f"train/{k}_acc": v.item() for k, v in combined_accs.items()},
                        f"train/learning_rate": optimizer.param_groups[0]["lr"],
                        "train/step": current_iter,
                    }
                )

            if is_training:
                optimizer.step()
                if scheduler is not None:
                    scheduler.step()

        total_loss += combined_loss.item()
        for k in accs:
            accs[k] += combined_accs[k].item()

    avg_loss = total_loss / len(dataloader)
    for k in accs:
        accs[k] /= len(dataloader)
    
    return avg_loss, accs


==> supp_material/experiments/train_rnn.py <==
import argparse
import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, random_split
import wandb
from datasets.mini_husky import MiniHuskyDataset
from models.rnn import SimpleRNN
from train import train_model
from utils import set_seed, custom_collate, linear_warmup_decay, Logger, ordered_search_space

import os
import pdb

HIDDEN_DIM_SPACE = list(range(8, 64 + 1, 8)) + [256]
BATCH_SIZE = 512

parser = argparse.ArgumentParser(description="Train RNN models with different configurations.")
parser.add_argument('--dataset', type=str, default="n100000-f20-d5-v0.20-e0.50", help='Dataset to use')
parser.add_argument('--num_epochs', type=int, default=50, help='Number of epochs to train')
parser.add_argument('--seed', type=int, default=123, help='Random seed for initialization')
parser.add_argument('--server_name', type=str, default="")
parser.add_argument('--gpu_id', type=int, default=0)
parser.add_argument('--try_hidden_dim', type=int, default=None)
args = parser.parse_args()

dataset = MiniHuskyDataset(os.path.join(os.environ["DATA_ROOT"],
                                        "mini-husky/basic",
                                        f"dataset-{args.dataset}.msgpack"))
header = dataset.header

# Split the dataset into train and validation sets
train_size = int(0.8 * len(dataset))  # 80% for training
val_size = len(dataset) - train_size  # 20% for validation

# fix dataset
set_seed(0)
train_dataset, val_dataset = random_split(dataset, [train_size, val_size])

def run(config, train_dataset, val_dataset, header):
    set_seed(config["seed"])

    train_dataloader = DataLoader(
        train_dataset,
        batch_size=config["batch_size"],
        shuffle=True,
        collate_fn=custom_collate,
        num_workers=4,
    )
    val_dataloader = DataLoader(
        val_dataset,
        batch_size=config["batch_size"],
        shuffle=False,
        collate_fn=custom_collate,
        num_workers=4,
    )

    exp_name = f"rnn_hd{config['hidden_dim']}_l{config['num_layers']}_seed{config['seed']}_{args.dataset}"

    logger = Logger(
        exp_root=os.path.join(os.environ["EXP_ROOT"], "transformer_vs_rnn"),
        exp_name=exp_name,
        log_wandb=True,
        config=config
    )

    device = torch.device(f"cuda:{config['gpu_id']}" if torch.cuda.is_available() else "cpu")
    print(f"Using device: {device}")

    # Create models
    model = SimpleRNN(
        input_dim=len(dataset.vocab),
        output_dim=sum(dataset.get_output_dims()),
        bidirectional=True,
        **config
    ).to(device)

    # Loss function and optimizers
    criterion = nn.CrossEntropyLoss(reduction="sum", ignore_index=0)
    optimizer = optim.Adam(model.parameters(), lr=1)
    scheduler = torch.optim.lr_scheduler.LambdaLR(
        optimizer,
        lr_lambda=linear_warmup_decay(
            total_iters=config["num_epochs"] * len(train_dataloader),
            **config
        )
    )

    # Train the model
    print("Training RNN...")
    model = train_model(
        model=model,
        header=header,
        train_dataloader=train_dataloader,
        val_dataloader=val_dataloader,
        criterion=criterion,
        optimizer=optimizer,
        scheduler=scheduler,
        num_epochs=config["num_epochs"],
        micro_batch_size=config["micro_batch_size"],
        device=device,
        output_dims=dataset.get_output_dims(),
        logger=logger,
    )

    logger.finish()
    torch.save(model.state_dict(), os.path.join(logger.exp_path, "model.pth"))

if args.try_hidden_dim is not None:
    print("Running with hidden_dim:", args.try_hidden_dim)
    search_space = [args.try_hidden_dim]
else:
    search_space = HIDDEN_DIM_SPACE

for hidden_dim in ordered_search_space(search_space):
    if hidden_dim <= 128:
        min_lr, max_lr = 1e-5, 1e-3
    else:
        min_lr, max_lr = 1e-6, 1e-4
    
    micro_batch_size = 512

    config = {
        **vars(args),
        "batch_size": BATCH_SIZE,
        "micro_batch_size": micro_batch_size,
        "min_lr": min_lr,
        "max_lr": max_lr,
        "warmup_iters": 990,
        "hidden_dim": hidden_dim,
        "num_layers": 8,
    }
    run(config, train_dataset, val_dataset, header)


==> supp_material/experiments/train_transformer.py <==
import argparse
import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, random_split
import wandb
from datasets.mini_husky import MiniHuskyDataset
from models.transformer import EncoderOnlyTransformer, CustomBERTModel
from train import train_model
from utils import set_seed, custom_collate, linear_warmup_decay, Logger, ordered_search_space

import os
import pdb

HIDDEN_DIM_SPACE = list(range(8, 64 + 1, 8)) + [208]
BATCH_SIZE = 512

# Argument parsing
parser = argparse.ArgumentParser(description="Train Transformer models with different configurations.")
parser.add_argument('--dataset', type=str, default="100000-f10-d3-v0.20-e0.50", help='Dataset to use')
parser.add_argument('--num_epochs', type=int, default=10, help='Number of epochs to train')
parser.add_argument('--seed', type=int, default=42, help='Random seed for initialization')
parser.add_argument('--server_name', type=str, default="")
parser.add_argument('--gpu_id', type=int, default=0)
parser.add_argument('--try_hidden_dim', type=int, default=None)
args = parser.parse_args()

# Load the dataset
dataset = MiniHuskyDataset(os.path.join(os.environ["DATA_ROOT"],
                                        "mini-husky/basic",
                                        f"dataset-{args.dataset}.msgpack"))
header = dataset.header
max_seq_len = ((dataset.get_max_len() - 1) // 512 + 1) * 512

# Split the dataset into training and validation sets
train_size = int(0.8 * len(dataset))  # 80% for training
val_size = len(dataset) - train_size  # Remaining for validation

# Fix dataset
set_seed(0)
train_dataset, val_dataset = random_split(dataset, [train_size, val_size])

def run(config, train_dataset, val_dataset, header):
    set_seed(config["seed"])

    train_dataloader = DataLoader(
        train_dataset,
        batch_size=config["batch_size"],
        shuffle=True,
        collate_fn=custom_collate,
        num_workers=4,
    )
    val_dataloader = DataLoader(
        val_dataset,
        batch_size=config["batch_size"],
        shuffle=False,
        collate_fn=custom_collate,
        num_workers=4,
    )

    # Experiment name
    exp_name = f"transformer_d{config['d_model']}_h{config['num_heads']}_l{config['num_layers']}_seed{config['seed']}_{args.dataset}"

    # Logger setup
    logger = Logger(exp_root=os.path.join(os.environ["EXP_ROOT"], "transformer_vs_rnn"),
                    exp_name=exp_name, log_wandb=True, config=config)

    # Device setup
    device = torch.device(f"cuda:{config['gpu_id']}" if torch.cuda.is_available() else "cpu")
    print(f"Using device: {device}")

    # Model creation
    model = CustomBERTModel(output_dim=sum(dataset.get_output_dims()), **config).to(device)

    # Loss function and optimizers
    criterion = nn.CrossEntropyLoss(reduction="sum", ignore_index=0)
    optimizer = optim.Adam(model.parameters(), lr=1)
    scheduler = torch.optim.lr_scheduler.LambdaLR(optimizer, lr_lambda=linear_warmup_decay(total_iters=config["num_epochs"] * len(train_dataloader), **config))

    # Training
    print("Training Transformer...")
    model = train_model(model=model, header=header, train_dataloader=train_dataloader, val_dataloader=val_dataloader, criterion=criterion, optimizer=optimizer, scheduler=scheduler, num_epochs=config["num_epochs"], micro_batch_size=config["micro_batch_size"], device=device, output_dims=dataset.get_output_dims(), logger=logger)

    # Finish logging and save the model
    logger.finish()
    torch.save(model.state_dict(), os.path.join(logger.exp_path, "model.pth"))

if args.try_hidden_dim is not None:
    print("Running with hidden_dim:", args.try_hidden_dim)
    search_space = [args.try_hidden_dim]
else:
    search_space = HIDDEN_DIM_SPACE

for hidden_dim in ordered_search_space(search_space):
    if hidden_dim <= 128:
        min_lr, max_lr = 1e-5, 1e-3
    else:
        min_lr, max_lr = 1e-6, 1e-4

    micro_batch_size = 32

    config = {
        "batch_size": BATCH_SIZE,
        "micro_batch_size": micro_batch_size,
        "min_lr": min_lr,
        "max_lr": max_lr,
        "warmup_iters": 990,
        "vocab_size": len(dataset.vocab),
        "output_dims": dataset.get_output_dims(),
        "d_model": hidden_dim,
        "num_heads": min(4, hidden_dim),
        "num_layers": 8,
        "max_seq_len": max_seq_len,
        **vars(args)
    }

    # Run the training
    run(config, train_dataset, val_dataset, header)


==> supp_material/experiments/utils.py <==
import json
import numpy as np
import random
import string
import torch
import wandb
import os
from torch.nn.utils.rnn import pad_sequence

def set_seed(seed):
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.cuda.manual_seed(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False
    np.random.seed(seed)
    random.seed(seed)

def custom_collate(batch):
    PADDING_VALUE = 0

    inputs, targets = zip(*batch)
    inputs = [torch.as_tensor(x) for x in inputs]  # Convert lists to tensors
    inputs_padded = pad_sequence(inputs, batch_first=True, padding_value=0)

    # Unpack the targets tuple
    fields = list(zip(*targets))
    for i in range(len(fields)):
        fields[i] = pad_sequence(
            [torch.as_tensor(t) for t in fields[i]],
            batch_first=True,
            padding_value=PADDING_VALUE,
        )

    return inputs_padded, tuple(fields)

def linear_warmup_decay(total_iters, warmup_iters, min_lr, max_lr, **kwargs):
    """
    Creates a function that calculates the learning rate for each iteration based on the linear schedule with warmup.
    """
    def lr_lambda(current_iter):
        if current_iter < warmup_iters:
            # Linear warmup
            return min_lr + (max_lr - min_lr) * (current_iter / warmup_iters)
        else:
            # Linear decay
            return max_lr - (max_lr - min_lr) * ((current_iter - warmup_iters) / (total_iters - warmup_iters))
    return lr_lambda

class Logger:
    def __init__(self, exp_root, exp_name, log_wandb, config):
        while True:
            rnd_suf = "".join(random.choices(string.ascii_letters + string.digits, k=8))
            self.exp_path = os.path.join(exp_root, f"{exp_name}_{rnd_suf}")

            if not os.path.exists(self.exp_path):
                break
        self.file_path = os.path.join(self.exp_path, "log.jsonl")
        os.makedirs(self.exp_path, exist_ok=True)
        with open(os.path.join(self.exp_path, "config.json"), "w") as f:
            json.dump(config, f)
        print(f"Logs will be saved to {self.file_path}")

        self.log_wandb = log_wandb
        if log_wandb:
            wandb.init(project="transformer-vs-rnn", name=f"{exp_name}_{rnd_suf}", config=config, settings=wandb.Settings(_disable_stats=True))
        
        self.log_buffer = []
        self.buffer_limit = 100
    
    def log(self, data):
        self.log_buffer.append(data)
        if len(self.log_buffer) >= self.buffer_limit:
            self.dump_log()
    
    def dump_log(self):
        with open(self.file_path, "a") as f:
            data_to_write = "\n".join(json.dumps(data) for data in self.log_buffer)
            f.write(data_to_write + "\n")
            for data in self.log_buffer:
                wandb.log(data)
        self.log_buffer = []
    
    def finish(self):
        self.dump_log()
        if self.log_wandb:
            wandb.finish()
        print(f"Logs saved to {self.file_path}")

def ordered_search_space(x):
    if len(x) == 1:
        return x
    y = sorted(x)
    return [y[-1]] + y[0: -1]

==> supp_material/experiments/visualization.py <==
import json
import matplotlib.pyplot as plt
import numpy as np
import os
import torch
import pdb
from brokenaxes import brokenaxes

DATASETS = [
    "n100000-f10-d3-v0.20-e0.50",
    "n100000-f20-d5-v0.20-e0.50",
    "n100000-f40-d10-v0.20-e0.50",
    "n100000-f80-d20-v0.20-e0.50"
]
exp_dir = "results"

I1R = 40 * (10**4)
I2L = 300 * (10**4)
I2R = 310 * (10**4)

RUNS = os.listdir(exp_dir)

plt.rcParams.update({'font.size': 18})

for dataset in DATASETS:
    runs = [run for run in RUNS if dataset in run]

    val_dict = {}
    for run in runs:
        parts = run.split("_")
        model = parts[0]

        run_dir = os.path.join(exp_dir, run)
        ckpts = [x for x in os.listdir(run_dir) if x.endswith(".pth")]
        if not ckpts:
            print(f"Skipping {run} as no checkpoints found")
            continue
        weights = torch.load(os.path.join(run_dir, ckpts[0]), map_location="cpu")

        # get total param count
        total_params = 0
        for param in weights:
            total_params += weights[param].numel()

        # read from jsonl file for log
        log = []
        with open(os.path.join(run_dir, "log.jsonl"), "r") as f:
            for line in f:
                if not line.strip():
                    continue
                log.append(json.loads(line))
        
        local_dict = {}
        for l in log:
            if "val/loss" in l:
                for k, v in l.items():
                    if "val/" in k:
                        nk = k[4:]
                        if nk not in local_dict:
                            local_dict[nk] = []
                        local_dict[nk].append(v)
                
        for k, v in local_dict.items():
            if k not in val_dict:
                val_dict[k] = {}
            if model not in val_dict[k]:
                val_dict[k][model] = {}
            if total_params not in val_dict[k][model]:
                val_dict[k][model][total_params] = []
            v = sorted(v)
            if "acc" in k:
                metric = np.mean(v[-5:])
            else:
                metric = np.mean(v[:5])
            val_dict[k][model][total_params].append(metric)

    colors = plt.cm.tab10(np.linspace(0, 1, 10))
    models = []
    for metric in val_dict:
        for model in val_dict[metric]:
            models.append(model)
    model_order = sorted(list(set(models)))
    color_dict = {model: i for i, model in enumerate(model_order)}

    for metric in val_dict:
        fig = plt.figure(figsize=(6, 6))
        if "acc" in metric:
            bax = brokenaxes(xlims=((0, I1R), (I2L, I2R)), ylims=((0, 0.05), (0.6, 1.05)), hspace=.05, fig=fig)
        else:
            bax = brokenaxes(fig=fig)
            bax.set_ylim(bottom=0)
        for model in model_order:
            if model not in val_dict[metric]:
                continue

            for param in val_dict[metric][model]:
                val_dict[metric][model][param] = np.mean(val_dict[metric][model][param])
            
            x, y = zip(*sorted(val_dict[metric][model].items()))
            x, y = np.array(x), np.array(y)
            scatter = bax.scatter(x, y, label=model, color=colors[color_dict[model]], s=9**2)

            idx = x <= I1R
            bax.plot(x[idx], y[idx], color=colors[color_dict[model]], linestyle="--", linewidth=3)

        bax.ticklabel_format(style='sci', axis='x', scilimits=(4,4))

        bax.set_xlabel("#Params")
        bax.set_ylabel(metric)
        bax.set_title(dataset)

        bax.legend(loc="lower right" if "acc" in metric else "upper right")

        bax.grid(True)
        os.makedirs(f"figures/{dataset}", exist_ok=True)
        plt.savefig(f"figures/{dataset}/{metric}.pdf")
        plt.close()
